Subleading Logarithmic QED Initial State Corrections to $e^+e^- \rightarrow \gamma^*/{Z^{0}}^*$ to $O(\alpha^6 L^5)$

Using the method of massive operator matrix elements, we calculate the subleading QED initial state radiative corrections to the process $e^+e^- \rightarrow \gamma^*/Z^*$ for the first three logarithmic contributions from $O(\alpha^3 L^3), O(\alpha^3 L^2), O(\alpha^3 L)$ to $O(\alpha^5 L^5), O(\alpha^5 L^4), O(\alpha^5 L^3)$ and compare their effects to the leading contribution $O(\alpha^6 L^6)$ and one more subleading term $O(\alpha^6 L^5)$. The calculation is performed in the limit of large center of mass energies squared $s \gg m_e^2$. These terms supplement the known corrections to $O(\alpha^2)$, which were completed recently. Given the high precision at future colliders operating at very large luminosity, these corrections are important for concise theoretical predictions. The present calculation needs the calculation of one more two--loop massive operator matrix element in QED. The radiators are obtained as solutions of the associated Callen--Symanzik equations in the massive case. The radiators can be expressed in terms of harmonic polylogarithms to weight {\sf w = 6} of argument $z$ and $(1-z)$ and in Mellin $N$ space by generalized harmonic sums. Numerical results are presented on the position of the $Z$ peak and corrections to the $Z$ width, $\Gamma_Z$. The corrections calculated result into a final theoretical accuracy for $\delta M_Z$ and $\delta \Gamma_Z$ which is estimated to be of O(30 keV) at an anticipated systematic accuracy at the FCC\_ee of \sim 100 keV. This precision cannot be reached, however, by including only the corrections up to $O(\alpha^3)$.

==> anc/DESY-19-231-ancillary.m <==


Print[
    " Ancillary file for the article:"
    " Subleading Logarithmic QED Initial State Corrections to e⁺ e⁻ to \[Gamma]/Z to O(\[Alpha]⁶ L⁵)\n"<>
    " DESY 19-231, DO-TH 19/32, TTP20-012, SAGEX 19-36 \n"<>
    " by J. Ablinger, J. Blümlein, A. De Freitas and K. Schönwald.\n"<>
    " Please cite this reference when using this file.\n"<>
    "\n" <>
    "Analytic expressions for initial-state radiators up to O(\[Alpha]⁶ L⁵)\n"<>
    "==============================================\n"<>
    " The functions c[i,j,N] contain the radiators to order i in the fine structure constant and to order j \n"<> 
    " in L in Mellin N-space. Where L = ln(zs/m²). The functions d[k,j,N] contain the difference between \n"<>
    " the axial-vector and the vector coupling. The functions provided are: \n"<>
    " c[3,3,N], c[3,2,N], c[3,1,N], c[4,4,N], c[4,3,N], c[4,2,N], c[5,5,N], c[5,4,N], c[6,6,N], c[6,5,N] \n"<>
    " and d[3,1,N], d[4,2,N], d[5,3,N]. \n"<>
    " In the other cases there is no difference between the axial-vector and the vector coupling.\n"<>
    " \n" <>
    " Furthermore, the functions c[i,j,z] give the results in momentum-fraction space.\n"<>
    " In z-space the results are split up into \[Delta]-, +-distribution and their regular contributions.\n"<>
    " The results are given back as an array with these three entries."<>
    " \n" <>
    " The results in N-space are given in terms of harmonic Sums S[...,N] and generalized harmonic sums \n"<>
    " S[...,{...},N], where the quantities in curly brackets are the respective weights for the given depth. \n "<>
    " In z-space the results are given in terms of harmonic polylogarithms at argument z and 1-z, denoted by .\n"<>
    " H[...,z(1-z)]For the Riemann zeta values we use the notation z2,...,z5 and furthermore the constants  \n "<>
    " ln2 = Log[2] and li4half = PolyLog[4,1/2]."
]

c[3,3,N] = (4*(216 + 276*N - 38*N^2 - 609*N^3 + 172*N^4 + 1773*N^5 + 2593*N^6 + 1716*N^7 + 
    429*N^8))/(27*(-1 + N)*N^3*(1 + N)^3*(2 + N)) - 
 (16*(-36 - 504*N - 781*N^2 - 195*N^3 + 800*N^4 + 1077*N^5 + 359*N^6)*S[1, N])/
  (27*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + (64*(6 + 11*N + 11*N^2)*S[1, N]^2)/
  (3*N*(1 + N)) - (256*S[1, N]^3)/3;

c[3,2,N] = (-2*(14688 + 38448*N + 38184*N^2 + 12100*N^3 - 21580*N^4 - 65268*N^5 - 
    142341*N^6 - 163398*N^7 - 72177*N^8 + 30032*N^9 + 53353*N^10 + 24966*N^11 + 
    4161*N^12))/(27*(-1 + N)^2*N^4*(1 + N)^4*(2 + N)^2) + 
 z3*((32*(6 + 11*N + 11*N^2))/(3*N*(1 + N)) - 128*S[1, N]) + 
 (512*S[1, N]^3)/3 + 
 z2*((32*(-36 - 228*N - 319*N^2 - 39*N^3 + 338*N^4 + 429*N^5 + 143*N^6))/
    (9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - (64*(36 + 59*N + 59*N^2)*S[1, N])/
    (3*N*(1 + N)) + 768*S[1, N]^2) + 
 S[1, N]^2*((-32*(12 - 12*N - 281*N^2 - 228*N^3 + 85*N^4 + 210*N^5 + 70*N^6))/
    (3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 512*S[2, N]) - 
 (16*(-36 - 348*N - 541*N^2 - 144*N^3 + 533*N^4 + 726*N^5 + 242*N^6)*S[2, N])/
  (9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
 S[1, N]*((8*(5616 + 4464*N + 4860*N^2 + 18572*N^3 + 5392*N^4 - 43971*N^5 - 
      53211*N^6 - 10884*N^7 + 20352*N^8 + 14755*N^9 + 2951*N^10))/
    (27*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) + (256*(6 + 11*N + 11*N^2)*S[2, N])/
    (3*N*(1 + N)) - 256*S[3, N]) + (64*(6 + 11*N + 11*N^2)*S[3, N])/
  (3*N*(1 + N));

c[3,1,N] = (17915904 + 44872704*N - 2771712*N^2 - 117015552*N^3 - 162456192*N^4 - 
   54060032*N^5 + 103171520*N^6 + 154648768*N^7 + 82916840*N^8 - 37056164*N^9 - 
   89584873*N^10 - 43684468*N^11 + 7333024*N^12 + 14956484*N^13 + 
   4725286*N^14 - 808924*N^15 - 706448*N^16 - 49680*N^17 + 15627*N^18 + 
   1152*N^19 + 1152*N^20)/(81*(-4 + N)*(-3 + N)*(-2 + N)*(-1 + N)^2*N^5*
   (1 + N)^5*(2 + N)^3) - 416*z5 + 640*S[-3, N]*S[-2, N] + 192*S[-2, N]^2 + 
 z2^2*((16*(588 + 1171*N + 1171*N^2))/(15*N*(1 + N)) - (6272*S[1, N])/5) + 
 (512*S[1, N]^4)/9 + 
 z3*((-16*(-324 - 1944*N - 3611*N^2 - 2388*N^3 + 298*N^4 + 1092*N^5 + 793*N^6 + 
      288*N^7 + 36*N^8))/(9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 192*S[-2, N] + 
   (64*(-45 - 20*N + N^2 - 32*N^3 + 20*N^4 + 4*N^5)*S[1, N])/
    (3*(-1 + N)*N*(1 + N)) + 512*S[1, N]^2 - 192*S[2, N]) + 
 S[1, N]^3*((-64*(108 + 12*N - 97*N^2 - 18*N^3 + 221*N^4 + 168*N^5 + 38*N^6))/
    (27*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 128*S[2, N]) + 
 (32*(54 + 97*N + 97*N^2)*S[2, N]^2)/(3*N*(1 + N)) + 
 S[2, N]*((4*(-46656 - 64224*N - 49296*N^2 + 17584*N^3 + 146284*N^4 + 
      244046*N^5 - 13537*N^6 - 178203*N^7 - 60342*N^8 + 52928*N^9 + 
      24155*N^10 - 7763*N^11 - 3296*N^12 + 432*N^13 + 96*N^14))/
    (27*(-2 + N)*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) - 384*S[3, N]) + 
 (8*(-2592 - 2892*N + 5296*N^2 + 6021*N^3 - 6191*N^4 - 11013*N^5 - 941*N^6 + 
    1728*N^7 + 216*N^8)*S[3, N])/(27*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
 (32*(2 + 5*N)*(3 + 5*N)*S[4, N])/(N*(1 + N)) + 384*S[5, N] + 
 (256*(2 + 3*N + 3*N^2)*S[-2, -1, N])/(N*(1 + N)) + 
 S[-2, N]*(S[-1, N]*((-256*(2 + 3*N + 3*N^2))/(N*(1 + N)) + 1024*S[1, N]) - 
   256*S[-2, 1, N]) + 
 (-1)^N*(z3*((32*(3 + N)*(2 + N^2)*(6 + 13*N + 13*N^2))/
      ((-1 + N)*N^2*(1 + N)^2*(2 + N)) - (384*(3 + N)*(2 + N^2)*S[1, N])/
      ((-1 + N)*N*(1 + N)*(2 + N))) + 
   S[-3, N]*((-32*(3 + N)*(2 + N^2)*(6 + 13*N + 13*N^2))/
      (3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + (128*(3 + N)*(2 + N^2)*S[1, N])/
      ((-1 + N)*N*(1 + N)*(2 + N))) + 
   z2*((16*(1152 + 4512*N + 9284*N^2 + 12228*N^3 + 9833*N^4 + 3618*N^5 - 
        1351*N^6 - 2742*N^7 - 1008*N^8 + 330*N^9 + 252*N^10 + 36*N^11))/
      (9*(-1 + N)*N^3*(1 + N)^3*(2 + N)^2) - 
     (32*(648 + 1432*N + 1802*N^2 + 1418*N^3 + 739*N^4 - 118*N^5 - 237*N^6 + 
        20*N^7 + 48*N^8 + 8*N^9)*S[1, N])/(3*(-1 + N)*N^2*(1 + N)^2*
       (2 + N)^2) + (384*(3 + N)*(2 + N^2)*S[1, N]^2)/
      ((-1 + N)*N*(1 + N)*(2 + N))) + 
   S[-2, N]*((32*(1152 + 4512*N + 9284*N^2 + 12228*N^3 + 9833*N^4 + 3618*N^5 - 
        1351*N^6 - 2742*N^7 - 1008*N^8 + 330*N^9 + 252*N^10 + 36*N^11))/
      (9*(-1 + N)*N^3*(1 + N)^3*(2 + N)^2) - 
     (64*(648 + 1432*N + 1802*N^2 + 1418*N^3 + 739*N^4 - 118*N^5 - 237*N^6 + 
        20*N^7 + 48*N^8 + 8*N^9)*S[1, N])/(3*(-1 + N)*N^2*(1 + N)^2*
       (2 + N)^2) + (768*(3 + N)*(2 + N^2)*S[1, N]^2)/
      ((-1 + N)*N*(1 + N)*(2 + N))) + (64*(3 + N)*(2 + N^2)*(6 + 13*N + 13*N^2)*
     S[-2, 1, N])/((-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
   (768*(3 + N)*(2 + N^2)*S[1, N]*S[-2, 1, N])/((-1 + N)*N*(1 + N)*(2 + N))) + 
 z2*((-4*(-63936 - 58176*N - 288*N^2 + 81*2^(7 + N)*N^2 + 67608*N^3 - 
      81*2^(7 + N)*N^3 + 190072*N^4 - 81*2^(5 + N)*N^4 + 222714*N^5 - 
      81*2^(5 + N)*N^5 - 50293*N^6 + 81*2^(5 + N)*N^6 - 160551*N^7 + 
      81*2^(5 + N)*N^7 - 41526*N^8 + 49896*N^9 + 21011*N^10 - 7875*N^11 - 
      3296*N^12 + 432*N^13 + 96*N^14))/(27*(-2 + N)*(-1 + N)^2*N^3*(1 + N)^3*
     (2 + N)^2) + 160*z3 + 320*S[-3, N] + 192*S[-2, N] - 
   (32*(-72 - 133*N + 30*N^2 + 127*N^3)*S[1, N]^2)/(3*(-1 + N)*N*(1 + N)) + 
   128*S[1, N]^3 + S[-1, N]*((-128*(2 + 3*N + 3*N^2))/(N*(1 + N)) + 
     512*S[1, N]) + ln2*((-576*(2 + 3*N + 3*N^2))/(N*(1 + N)) + 2304*S[1, N]) - 
   (64*(19 + 30*N + 30*N^2)*S[2, N])/(N*(1 + N)) + 
   S[1, N]*((16*(-4104 - 16020*N - 51810*N^2 - 36103*N^3 + 14281*N^4 + 
        29655*N^5 + 9441*N^6 - 1932*N^7 - 672*N^8 + 208*N^9 + 32*N^10))/
      (27*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2) + 2432*S[2, N]) + 576*S[3, N] - 
   640*S[-2, 1, N] + (64*(2 + N + N^2)^2*S[1, {2}, N])/
    ((-1 + N)*N^2*(1 + N)^2*(2 + N))) + 
 S[1, N]^2*((16*(11232 + 2016*N - 13272*N^2 - 11644*N^3 - 53808*N^4 + 
      7585*N^5 + 51030*N^6 - 1518*N^7 - 27570*N^8 - 6389*N^9 + 4524*N^10 + 
      1526*N^11))/(27*(-2 + N)*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) + 
   (32*(-24 - 31*N + 10*N^2 + 29*N^3)*S[2, N])/((-1 + N)*N*(1 + N)) - 
   256*S[2, 1, N]) + (16*(-540 - 1368*N - 2239*N^2 - 1359*N^3 + 395*N^4 + 
    1035*N^5 + 332*N^6)*S[2, 1, N])/(9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
 (2^(8 - N)*(2 + N + N^2)*(-18 + 33*N + 4*N^2 + 8*N^3 - 24*N^4 + 9*N^5)*
   S[2, {2}, N])/(3*(-3 + N)*(-2 + N)*(-1 + N)^2*N^3*(1 + N)*(2 + N)) + 
 (64*(30 + 11*N + 11*N^2)*S[3, 1, N])/(3*N*(1 + N)) - 384*S[3, 2, N] - 
 384*S[4, 1, N] - 1024*S[-2, 1, -2, N] + 
 (3*2^(8 + N)*(2 + N + N^2)*S[1, 1, {1/2, 1}, N])/
  ((-2 + N)*N*(1 + N)^3*(2 + N)) - 
 (128*(2 + N + N^2)^2*S[1, {2}, N]*S[1, 1, {1/2, 1}, N])/
  ((-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
 (2^(8 - N)*(2 + N + N^2)*(-18 + 33*N + 4*N^2 + 8*N^3 - 24*N^4 + 9*N^5)*
   S[1, 1, {1, 2}, N])/(3*(-3 + N)*(-2 + N)*(-1 + N)^2*N^3*(1 + N)*(2 + N)) - 
 (2^(8 - N)*(2 + N + N^2)*(-18 + 33*N + 4*N^2 + 8*N^3 - 24*N^4 + 9*N^5)*
   S[1, 1, {2, 1}, N])/(3*(-3 + N)*(-2 + N)*(-1 + N)^2*N^3*(1 + N)*(2 + N)) - 
 (128*(2 + N + N^2)^2*S[1, 2, {1/2, 2}, N])/((-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
 (64*(6 + 11*N + 11*N^2)*S[2, 1, 1, N])/(N*(1 + N)) + 
 S[1, N]*((-8*(3048192 + 1726272*N - 7242048*N^2 - 8854704*N^3 - 11538480*N^4 - 
      2430956*N^5 + 16601600*N^6 + 14570041*N^7 - 5566363*N^8 - 12214472*N^9 - 
      3804724*N^10 + 2495873*N^11 + 1899949*N^12 - 9382*N^13 - 242030*N^14 - 
      18256*N^15 + 8608*N^16 + 192*N^18))/(81*(-4 + N)*(-3 + N)*(-2 + N)*
     (-1 + N)^2*N^4*(1 + N)^4*(2 + N)^3) - 
   (16*(-5400 - 15948*N - 46674*N^2 - 30601*N^3 + 16276*N^4 + 25824*N^5 + 
      5442*N^6 - 2919*N^7 - 672*N^8 + 208*N^9 + 32*N^10)*S[2, N])/
    (27*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2) - 1152*S[2, N]^2 - 
   (64*(-81 + 262*N - 277*N^2 + 48*N^3 + 12*N^4)*S[3, N])/(9*(-1 + N)*N) - 
   384*S[4, N] - 1024*S[-2, -1, N] + 
   (2^(8 - N)*(2 + N + N^2)*(-18 + 33*N + 4*N^2 + 8*N^3 - 24*N^4 + 9*N^5)*
     S[1, {2}, N])/(3*(-3 + N)*(-2 + N)*(-1 + N)^2*N^3*(1 + N)*(2 + N)) - 
   (64*(-9 - 37*N + 3*N^2 + 19*N^3)*S[2, 1, N])/(3*(-1 + N)*N*(1 + N)) - 
   1280*S[3, 1, N] + 768*S[2, 1, 1, N]) + 768*S[3, 1, 1, N] + 
 (128*(2 + N + N^2)^2*S[1, 1, 1, {1/2, 1, 2}, N])/
  ((-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
 (128*(2 + N + N^2)^2*S[1, 1, 1, {1/2, 2, 1}, N])/
  ((-1 + N)*N^2*(1 + N)^2*(2 + N));

c[4,4,N] = (-1440 - 9072*N - 14336*N^2 - 2728*N^3 + 13774*N^4 + 25*N^5 - 43717*N^6 - 
   50978*N^7 + 718*N^8 + 56165*N^9 + 58423*N^10 + 25740*N^11 + 4290*N^12)/
  (27*(-1 + N)^2*N^4*(1 + N)^4*(2 + N)^2) - 
 (8*(648 + 468*N - 1918*N^2 - 5201*N^3 - 1449*N^4 + 7609*N^5 + 12915*N^6 + 
    8896*N^7 + 2224*N^8)*S[1, N])/(27*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
 (16*(-252 - 2412*N - 3947*N^2 - 1362*N^3 + 3589*N^4 + 5124*N^5 + 1708*N^6)*
   S[1, N]^2)/(27*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
 (1024*(1 + 2*N + 2*N^2)*S[1, N]^3)/(3*N*(1 + N)) + (512*S[1, N]^4)/3;

c[4,3,N] = (-2*(-41472 - 460224*N - 989376*N^2 - 539952*N^3 + 775456*N^4 + 1702684*N^5 + 
    2157060*N^6 + 2580599*N^7 + 1619414*N^8 - 2079105*N^9 - 5218321*N^10 - 
    4123051*N^11 - 682557*N^12 + 1239409*N^13 + 1028065*N^14 + 335256*N^15 + 
    41907*N^16))/(81*(-1 + N)^3*N^5*(1 + N)^5*(2 + N)^3) - (1024*S[1, N]^4)/3 + 
 z3*((32*(-12 - 192*N - 319*N^2 - 111*N^3 + 302*N^4 + 429*N^5 + 143*N^6))/
    (9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - (512*(1 + 2*N + 2*N^2)*S[1, N])/
    (N*(1 + N)) + 512*S[1, N]^2) + 
 z2*((32*(396 - 24*N - 1753*N^2 - 3487*N^3 - 386*N^4 + 5633*N^5 + 8551*N^6 + 
      5720*N^7 + 1430*N^8))/(27*(-1 + N)*N^3*(1 + N)^3*(2 + N)) - 
   (64*(-612 - 3816*N - 5737*N^2 - 1401*N^3 + 5402*N^4 + 7323*N^5 + 2441*N^6)*
     S[1, N])/(27*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
   (512*(21 + 38*N + 38*N^2)*S[1, N]^2)/(3*N*(1 + N)) - (7168*S[1, N]^3)/3) - 
 (16*(720 + 312*N - 2776*N^2 - 6754*N^3 - 2105*N^4 + 9134*N^5 + 15724*N^6 + 
    10868*N^7 + 2717*N^8)*S[2, N])/(27*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
 S[1, N]^3*((128*(36 - 677*N^2 - 582*N^3 + 199*N^4 + 516*N^5 + 172*N^6))/
    (9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + (5120*S[2, N])/3) + 
 (64*(-12 - 192*N - 319*N^2 - 111*N^3 + 302*N^4 + 429*N^5 + 143*N^6)*S[3, N])/
  (9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
 S[1, N]^2*((-32*(4896 + 2040*N + 7704*N^2 + 33010*N^3 + 19562*N^4 - 
      52935*N^5 - 73875*N^6 - 17100*N^7 + 27804*N^8 + 20585*N^9 + 4117*N^10))/
    (27*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) - 
   (256*(30 + 59*N + 59*N^2)*S[2, N])/(3*N*(1 + N)) + 1024*S[3, N]) + 
 S[1, N]*((16*(38448 + 102024*N + 97212*N^2 + 57354*N^3 + 51994*N^4 - 
      64971*N^5 - 459703*N^6 - 678450*N^7 - 345072*N^8 + 119151*N^9 + 
      242099*N^10 + 115620*N^11 + 19270*N^12))/(81*(-1 + N)^2*N^4*(1 + N)^4*
     (2 + N)^2) + (64*(-360 - 2988*N - 4850*N^2 - 1641*N^3 + 4387*N^4 + 
      6249*N^5 + 2083*N^6)*S[2, N])/(27*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
   (1024*(1 + 2*N + 2*N^2)*S[3, N])/(N*(1 + N)));

c[4,2,N] = (3981312 + 851005440*N + 1397772288*N^2 - 2734894080*N^3 - 7150473216*N^4 - 
   387355392*N^5 + 12763964416*N^6 + 13536047616*N^7 - 1728157824*N^8 - 
   15771189488*N^9 - 14269585440*N^10 - 2369032068*N^11 + 7764093140*N^12 + 
   9266768013*N^13 + 2888788239*N^14 - 2995455533*N^15 - 3051681807*N^16 - 
   574857726*N^17 + 533590886*N^18 + 321331314*N^19 + 22819782*N^20 - 
   29898575*N^21 - 7921893*N^22 + 161775*N^23 + 209797*N^24 + 33792*N^25 + 
   8448*N^26)/(162*(-4 + N)*(-3 + N)*(-2 + N)*(-1 + N)^4*N^6*(1 + N)^6*
   (2 + N)^5) + 128*z3^2 + (192*(2 + N + N^2)^2*S[-4, N])/
  ((-1 + N)*N^2*(1 + N)^2*(2 + N)) - (2048*S[1, N]^5)/9 + 
 z5*((-1664*(1 + 2*N + 2*N^2))/(N*(1 + N)) + 3328*S[1, N]) + 
 S[-3, N]*((-64*(2 + N + N^2)*(6 + 9*N + N^3))/((-1 + N)*N^2*(1 + N)^3*
     (2 + N)) + S[-2, N]*((2560*(1 + 2*N + 2*N^2))/(N*(1 + N)) - 
     5120*S[1, N]) + (256*(2 + N + N^2)^2*S[1, N])/((-1 + N)*N^2*(1 + N)^2*
     (2 + N))) + S[-2, N]^2*
  ((64*(2 + 3*N + 3*N^2)*(36 - 28*N - 17*N^2 + 22*N^3 + 11*N^4))/
    (3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + (1024*(3 + N + N^2)*S[1, N])/
    (3*N*(1 + N)) - 1024*S[1, N]^2) + 
 z2^2*((16*(-1248 - 8924*N - 15032*N^2 - 5851*N^3 + 12987*N^4 + 19095*N^5 + 
      6365*N^6))/(15*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
   (256*(387 + 770*N + 770*N^2)*S[1, N])/(15*N*(1 + N)) + 
   (33024*S[1, N]^2)/5) + (32*(-96 - 828*N - 1336*N^2 - 435*N^3 + 1235*N^4 + 
    1743*N^5 + 581*N^6)*S[2, N]^2)/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
 S[1, N]^4*((128*(108 - 132*N - 353*N^2 - 42*N^3 + 439*N^4 + 336*N^5 + 76*N^6))/
    (27*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 512*S[2, N]) + 
 (16*(-11664 + 2520*N + 1972*N^2 - 56758*N^3 - 39404*N^4 + 102298*N^5 + 
    154661*N^6 + 21766*N^7 - 89666*N^8 - 52618*N^9 - 1175*N^10 + 3960*N^11 + 
    396*N^12)*S[3, N])/(27*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) + 
 512*S[3, N]^2 + 
 z3*((-16*(-2016 + 3960*N + 18144*N^2 + 29086*N^3 + 1624*N^4 - 46858*N^5 - 
      50699*N^6 - 13564*N^7 + 9964*N^8 + 10864*N^9 + 5211*N^10 + 1320*N^11 + 
      132*N^12))/(9*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) + 
   S[-2, N]*((768*(1 + 2*N + 2*N^2))/(N*(1 + N)) - 1536*S[1, N]) - 
   (256*(-33 + 20*N + N^2 - 84*N^3 + 20*N^4 + 4*N^5)*S[1, N]^2)/
    (3*(-1 + N)*N*(1 + N)) - 2048*S[1, N]^3 - 
   (128*(24 + 47*N + 47*N^2)*S[2, N])/(3*N*(1 + N)) + 
   S[1, N]*((256*(-162 - 765*N - 1473*N^2 - 1007*N^3 - 232*N^4 - 44*N^5 + 
        227*N^6 + 160*N^7 + 20*N^8))/(9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
     2048*S[2, N]) + 512*S[3, N]) + 
 S[2, N]*((8*(-559872 - 1985472*N - 2756160*N^2 - 1949904*N^3 + 727600*N^4 + 
      4966892*N^5 + 9130540*N^6 + 7505225*N^7 - 497774*N^8 - 5204914*N^9 - 
      2942833*N^10 + 328045*N^11 + 775256*N^12 + 120520*N^13 - 62701*N^14 - 
      9560*N^15 + 3960*N^16 + 528*N^17))/(81*(-2 + N)*(-1 + N)^2*N^4*(1 + N)^4*
     (2 + N)^3) - (256*(24 + 47*N + 47*N^2)*S[3, N])/(3*N*(1 + N))) + 
 (64*(-284 - 332*N - 71*N^2 + 522*N^3 + 261*N^4)*S[4, N])/
  (3*(-1 + N)*N*(1 + N)*(2 + N)) + (1536*(1 + 2*N + 2*N^2)*S[5, N])/
  (N*(1 + N)) - (256*(2 + N + N^2)^2*S[-3, 1, N])/
  ((-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
 (256*(-44 - 20*N + 13*N^2 + 66*N^3 + 33*N^4)*S[-2, -1, N])/
  (3*(-1 + N)*N*(1 + N)*(2 + N)) + 
 (128*(2 + N + N^2)*(-4 + 8*N - N^2 + N^3)*S[-2, 1, N])/
  ((-1 + N)*N^3*(1 + N)^2*(2 + N)) + 
 (-1)^N*((32*(2 + N + N^2)*(-288 + 3808*N^2 + 5616*N^3 - 1700*N^4 - 9338*N^5 - 
      18632*N^6 - 26754*N^7 - 17905*N^8 - 2070*N^9 + 3299*N^10 + 1550*N^11 + 
      206*N^12))/(9*(-1 + N)^2*N^5*(1 + N)^6*(2 + N)^5) + 
   S[-3, N]*((-32*(48 - 384*N - 932*N^2 - 888*N^3 + 136*N^4 + 1073*N^5 + 
        1090*N^6 + 842*N^7 + 390*N^8 + 65*N^9))/(3*(-1 + N)^2*N^3*(1 + N)^3*
       (2 + N)^2) + (512*(3 + N)*(2 + N^2)*(3 + 7*N + 7*N^2)*S[1, N])/
      (3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - (512*(3 + N)*(2 + N^2)*S[1, N]^2)/
      ((-1 + N)*N*(1 + N)*(2 + N))) + 
   z3*((32*(-32 - 504*N - 1072*N^2 - 978*N^3 + 96*N^4 + 1063*N^5 + 1090*N^6 + 
        842*N^7 + 390*N^8 + 65*N^9))/((-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) - 
     (512*(3 + N)*(2 + N^2)*(3 + 7*N + 7*N^2)*S[1, N])/
      ((-1 + N)*N^2*(1 + N)^2*(2 + N)) + (1536*(3 + N)*(2 + N^2)*S[1, N]^2)/
      ((-1 + N)*N*(1 + N)*(2 + N))) + 
   S[-2, N]*((32*(576 - 10464*N - 44672*N^2 - 90688*N^3 - 90668*N^4 - 
        6692*N^5 + 114165*N^6 + 157779*N^7 + 97657*N^8 + 14891*N^9 - 
        25394*N^10 - 18912*N^11 - 1696*N^12 + 3022*N^13 + 1188*N^14 + 
        132*N^15))/(9*(-1 + N)^2*N^4*(1 + N)^4*(2 + N)^3) - 
     (64*(-4896 - 18840*N - 30232*N^2 - 21062*N^3 + 11012*N^4 + 35797*N^5 + 
        31714*N^6 + 14140*N^7 - 4170*N^8 - 5415*N^9 + 336*N^10 + 960*N^11 + 
        160*N^12)*S[1, N])/(9*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) + 
     (512*(432 + 1076*N + 1468*N^2 + 1159*N^3 + 671*N^4 + 76*N^5 - 96*N^6 + 
        10*N^7 + 24*N^8 + 4*N^9)*S[1, N]^2)/(3*(-1 + N)*N^2*(1 + N)^2*
       (2 + N)^2) - (3072*(3 + N)*(2 + N^2)*S[1, N]^3)/
      ((-1 + N)*N*(1 + N)*(2 + N))) + 
   z2*((16*(576 - 11328*N - 47696*N^2 - 93568*N^3 - 91532*N^4 - 4712*N^5 + 
        116991*N^6 + 159705*N^7 + 98431*N^8 + 15017*N^9 - 25394*N^10 - 
        18912*N^11 - 1696*N^12 + 3022*N^13 + 1188*N^14 + 132*N^15))/
      (9*(-1 + N)^2*N^4*(1 + N)^4*(2 + N)^3) - 
     (32*(-4896 - 18840*N - 30232*N^2 - 21062*N^3 + 11012*N^4 + 35797*N^5 + 
        31714*N^6 + 14140*N^7 - 4170*N^8 - 5415*N^9 + 336*N^10 + 960*N^11 + 
        160*N^12)*S[1, N])/(9*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) + 
     (256*(432 + 1076*N + 1468*N^2 + 1159*N^3 + 671*N^4 + 76*N^5 - 96*N^6 + 
        10*N^7 + 24*N^8 + 4*N^9)*S[1, N]^2)/(3*(-1 + N)*N^2*(1 + N)^2*
       (2 + N)^2) - (1536*(3 + N)*(2 + N^2)*S[1, N]^3)/
      ((-1 + N)*N*(1 + N)*(2 + N))) + 
   (64*(-16 - 480*N - 1044*N^2 - 960*N^3 + 104*N^4 + 1065*N^5 + 1090*N^6 + 
      842*N^7 + 390*N^8 + 65*N^9)*S[-2, 1, N])/((-1 + N)^2*N^3*(1 + N)^3*
     (2 + N)^2) - (1024*(3 + N)*(2 + N^2)*(3 + 7*N + 7*N^2)*S[1, N]*
     S[-2, 1, N])/((-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
   (3072*(3 + N)*(2 + N^2)*S[1, N]^2*S[-2, 1, N])/((-1 + N)*N*(1 + N)*
     (2 + N))) + 
 S[-2, N]*((-64*(2 + N + N^2)*(-48 - 40*N + 40*N^2 + 20*N^3 - 33*N^4 - 52*N^5 - 
      15*N^6 + 18*N^7 + 12*N^8 + 2*N^9))/((-1 + N)^2*N^4*(1 + N)^4*(2 + N)^3) + 
   S[-1, N]*((-256*(-44 - 20*N + 13*N^2 + 66*N^3 + 33*N^4))/
      (3*(-1 + N)*N*(1 + N)*(2 + N)) + (4096*(3 + 5*N + 5*N^2)*S[1, N])/
      (3*N*(1 + N)) - 4096*S[1, N]^2) - (1024*(1 + 2*N + 2*N^2)*S[-2, 1, N])/
    (N*(1 + N)) + S[1, N]*((-128*(2 + N + N^2)*(-4 + 8*N - N^2 + N^3))/
      ((-1 + N)*N^3*(1 + N)^2*(2 + N)) + 2048*S[-2, 1, N])) + 
 z2*((-4*(-1482624 - 4387392*N - 4838688*N^2 + 729*2^(8 + N)*N^2 - 
      1234128*N^3 + 729*2^(8 + N)*N^3 + 6013016*N^4 + 14244580*N^5 - 
      6561*2^(6 + N)*N^5 + 18996842*N^6 - 18225*2^(4 + N)*N^6 + 11855005*N^7 - 
      3192352*N^8 + 5103*2^(5 + N)*N^8 - 9069212*N^9 + 2187*2^(6 + N)*N^9 - 
      3929039*N^10 + 2187*2^(4 + N)*N^10 + 1083749*N^11 + 1265074*N^12 + 
      87590*N^13 - 145829*N^14 - 19120*N^15 + 7920*N^16 + 1056*N^17))/
    (81*(-2 + N)*(-1 + N)^2*N^4*(1 + N)^4*(2 + N)^3) + 
   S[-3, N]*((1280*(1 + 2*N + 2*N^2))/(N*(1 + N)) - 2560*S[1, N]) + 
   z3*((128*(21 + 34*N + 34*N^2))/(3*N*(1 + N)) - 1792*S[1, N]) + 
   (256*(-39 - 61*N + 15*N^2 + 61*N^3)*S[1, N]^3)/(3*(-1 + N)*N*(1 + N)) - 
   512*S[1, N]^4 + ln2*((-192*(-44 - 20*N + 13*N^2 + 66*N^3 + 33*N^4))/
      ((-1 + N)*N*(1 + N)*(2 + N)) + (3072*(3 + 5*N + 5*N^2)*S[1, N])/
      (N*(1 + N)) - 9216*S[1, N]^2) + 
   S[-1, N]*((-128*(-44 - 20*N + 13*N^2 + 66*N^3 + 33*N^4))/
      (3*(-1 + N)*N*(1 + N)*(2 + N)) + (2048*(3 + 5*N + 5*N^2)*S[1, N])/
      (3*N*(1 + N)) - 2048*S[1, N]^2) + 
   S[-2, N]*((64*(48 + 28*N - 40*N^2 - 103*N^3 + 31*N^4 + 99*N^5 + 33*N^6))/
      (3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + (1024*(3 + N + N^2)*S[1, N])/
      (3*N*(1 + N)) - 1024*S[1, N]^2) + 
   S[1, N]^2*((-32*(-9072 - 45072*N - 176472*N^2 - 153344*N^3 + 26585*N^4 + 
        112821*N^5 + 53427*N^6 + 2775*N^7 - 1344*N^8 + 416*N^9 + 64*N^10))/
      (27*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2) - 14848*S[2, N]) - 
   (32*(-336 - 1708*N - 2480*N^2 - 509*N^3 + 2333*N^4 + 3105*N^5 + 1035*N^6)*
     S[2, N])/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
   (256*(33 + 58*N + 58*N^2)*S[3, N])/(3*N*(1 + N)) - 
   (2560*(1 + 2*N + 2*N^2)*S[-2, 1, N])/(N*(1 + N)) + 
   (96*(2 + N + N^2)^2*(2 + 3*N + 3*N^2)*S[1, {2}, N])/
    ((-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
   S[1, N]*((16*(-388800 - 328752*N - 567360*N^2 + 729*2^(6 + N)*N^2 - 
        632088*N^3 - 729*2^(6 + N)*N^3 + 1175780*N^4 - 729*2^(4 + N)*N^4 + 
        3210093*N^5 - 729*2^(4 + N)*N^5 + 882038*N^6 + 729*2^(4 + N)*N^6 - 
        1648989*N^7 + 729*2^(4 + N)*N^7 - 1175824*N^8 + 198819*N^9 + 
        293830*N^10 - 4923*N^11 - 22016*N^12 + 2880*N^13 + 640*N^14))/
      (81*(-2 + N)*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) + 
     (512*(87 + 151*N + 151*N^2)*S[2, N])/(3*N*(1 + N)) - 5632*S[3, N] + 
     5120*S[-2, 1, N] - (384*(2 + N + N^2)^2*S[1, {2}, N])/
      ((-1 + N)*N^2*(1 + N)^2*(2 + N)))) + (128*(2 + N + N^2)^2*S[2, -2, N])/
  ((-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
 (16*(1080 + 2472*N + 6434*N^2 + 5016*N^3 - 3253*N^4 - 12248*N^5 - 8752*N^6 + 
    1120*N^7 + 4419*N^8 + 1408*N^9)*S[2, 1, N])/(9*(-1 + N)^2*N^3*(1 + N)^3*
   (2 + N)) + S[1, N]^3*
  ((-64*(9936 - 1368*N - 14276*N^2 - 4398*N^3 - 50892*N^4 + 9245*N^5 + 
      51438*N^6 - 4404*N^7 - 29212*N^8 - 6141*N^9 + 4818*N^10 + 1558*N^11))/
    (27*(-2 + N)*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) - 
   (256*(-13 - 15*N + 5*N^2 + 15*N^3)*S[2, N])/((-1 + N)*N*(1 + N)) + 
   1024*S[2, 1, N]) + (2^(7 - N)*(2 + N + N^2)*(2 + 3*N + 3*N^2)*
   (-18 + 33*N + 4*N^2 + 8*N^3 - 24*N^4 + 9*N^5)*S[2, {2}, N])/
  ((-3 + N)*(-2 + N)*(-1 + N)^2*N^4*(1 + N)^2*(2 + N)) - 
 (64*(72 + 124*N - 110*N^2 - 439*N^3 - 147*N^4 + 87*N^5 + 29*N^6)*S[3, 1, N])/
  (3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - (1536*(1 + 2*N + 2*N^2)*S[3, 2, N])/
  (N*(1 + N)) - (1536*(1 + 2*N + 2*N^2)*S[4, 1, N])/(N*(1 + N)) - 
 (4096*(1 + 2*N + 2*N^2)*S[-2, 1, -2, N])/(N*(1 + N)) + 
 (9*2^(7 + N)*(2 + N + N^2)*(2 + 3*N + 3*N^2)*S[1, 1, {1/2, 1}, N])/
  ((-2 + N)*N^2*(1 + N)^4*(2 + N)) - 
 (192*(2 + N + N^2)^2*(2 + 3*N + 3*N^2)*S[1, {2}, N]*S[1, 1, {1/2, 1}, N])/
  ((-1 + N)*N^3*(1 + N)^3*(2 + N)) - 
 (2^(7 - N)*(2 + N + N^2)*(2 + 3*N + 3*N^2)*(-18 + 33*N + 4*N^2 + 8*N^3 - 
    24*N^4 + 9*N^5)*S[1, 1, {1, 2}, N])/((-3 + N)*(-2 + N)*(-1 + N)^2*N^4*
   (1 + N)^2*(2 + N)) - (2^(7 - N)*(2 + N + N^2)*(2 + 3*N + 3*N^2)*
   (-18 + 33*N + 4*N^2 + 8*N^3 - 24*N^4 + 9*N^5)*S[1, 1, {2, 1}, N])/
  ((-3 + N)*(-2 + N)*(-1 + N)^2*N^4*(1 + N)^2*(2 + N)) - 
 (192*(2 + N + N^2)^2*(2 + 3*N + 3*N^2)*S[1, 2, {1/2, 2}, N])/
  ((-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
 S[1, N]^2*((16*(8211456 + 4831488*N - 17241984*N^2 - 16917984*N^3 - 
      35934816*N^4 - 25127752*N^5 + 36891268*N^6 + 57169964*N^7 - 3493121*N^8 - 
      42719458*N^9 - 18395993*N^10 + 8543524*N^11 + 7515671*N^12 - 60698*N^13 - 
      949891*N^14 - 58028*N^15 + 37922*N^16 + 384*N^18))/
    (81*(-4 + N)*(-3 + N)*(-2 + N)*(-1 + N)^2*N^4*(1 + N)^4*(2 + N)^3) + 
   (32*(-12960 - 46584*N - 157812*N^2 - 129326*N^3 + 31799*N^4 + 95853*N^5 + 
      38949*N^6 - 495*N^7 - 1344*N^8 + 416*N^9 + 64*N^10)*S[2, N])/
    (27*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2) + 6656*S[2, N]^2 + 
   (256*(-81 + 346*N - 361*N^2 + 48*N^3 + 12*N^4)*S[3, N])/(9*(-1 + N)*N) + 
   2048*S[4, N] + 4096*S[-2, -1, N] - 
   (2^(9 - N)*(2 + N + N^2)*(-18 + 33*N + 4*N^2 + 8*N^3 - 24*N^4 + 9*N^5)*
     S[1, {2}, N])/((-3 + N)*(-2 + N)*(-1 + N)^2*N^3*(1 + N)*(2 + N)) + 
   (256*(3 + N)*(-1 - 9*N + 4*N^2)*S[2, 1, N])/(3*(-1 + N)*N*(1 + N)) + 
   7168*S[3, 1, N] - 3072*S[2, 1, 1, N]) - 
 (64*(-60 - 44*N + 5*N^2 + 98*N^3 + 49*N^4)*S[2, 1, 1, N])/
  ((-1 + N)*N*(1 + N)*(2 + N)) + (3072*(1 + 2*N + 2*N^2)*S[3, 1, 1, N])/
  (N*(1 + N)) + (192*(2 + N + N^2)^2*(2 + 3*N + 3*N^2)*
   S[1, 1, 1, {1/2, 1, 2}, N])/((-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
 (192*(2 + N + N^2)^2*(2 + 3*N + 3*N^2)*S[1, 1, 1, {1/2, 2, 1}, N])/
  ((-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
 S[1, N]*((-8*(-18040320 - 30844800*N + 56006208*N^2 + 129777984*N^3 + 
      35990928*N^4 - 108296744*N^5 - 157675852*N^6 - 121403692*N^7 + 
      15519499*N^8 + 181875100*N^9 + 136252543*N^10 - 49883697*N^11 - 
      96809529*N^12 - 25126151*N^13 + 18393275*N^14 + 12142587*N^15 - 
      225094*N^16 - 1480297*N^17 - 111434*N^18 + 50334*N^19 + 1280*N^21))/
    (81*(-4 + N)*(-3 + N)*(-2 + N)*(-1 + N)^3*N^5*(1 + N)^5*(2 + N)^3) - 
   (512*(13 + 25*N + 25*N^2)*S[2, N]^2)/(N*(1 + N)) - 
   (64*(-2700 - 1416*N + 12317*N^2 + 12411*N^3 - 9988*N^4 - 19017*N^5 - 
      3271*N^6 + 1920*N^7 + 240*N^8)*S[3, N])/(27*(-1 + N)*N^2*(1 + N)^2*
     (2 + N)) + S[2, N]*((-16*(-321408 - 390960*N - 708048*N^2 - 741120*N^3 + 
        954092*N^4 + 3142887*N^5 + 968492*N^6 - 1699407*N^7 - 1180396*N^8 + 
        241449*N^9 + 293092*N^10 - 11409*N^11 - 22016*N^12 + 2880*N^13 + 
        640*N^14))/(81*(-2 + N)*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) + 
     4096*S[3, N]) - (256*(24 + 89*N + 89*N^2)*S[4, N])/(3*N*(1 + N)) - 
   3072*S[5, N] - (4096*(3 + 5*N + 5*N^2)*S[-2, -1, N])/(3*N*(1 + N)) - 
   (64*(-900 - 2388*N - 4087*N^2 - 2697*N^3 + 512*N^4 + 1683*N^5 + 533*N^6)*
     S[2, 1, N])/(9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
   (2^(9 - N)*(2 + N + N^2)*(-18 + 33*N + 4*N^2 + 8*N^3 - 24*N^4 + 9*N^5)*
     S[2, {2}, N])/((-3 + N)*(-2 + N)*(-1 + N)^2*N^3*(1 + N)*(2 + N)) - 
   (1024*(21 + 19*N + 19*N^2)*S[3, 1, N])/(3*N*(1 + N)) + 3072*S[3, 2, N] + 
   3072*S[4, 1, N] + 8192*S[-2, 1, -2, N] - 
   (9*2^(9 + N)*(2 + N + N^2)*S[1, 1, {1/2, 1}, N])/
    ((-2 + N)*N*(1 + N)^3*(2 + N)) + S[1, {2}, N]*
    ((2^(7 - N)*(2 + N + N^2)*(2 + 3*N + 3*N^2)*(-18 + 33*N + 4*N^2 + 8*N^3 - 
        24*N^4 + 9*N^5))/((-3 + N)*(-2 + N)*(-1 + N)^2*N^4*(1 + N)^2*(2 + N)) + 
     (768*(2 + N + N^2)^2*S[1, 1, {1/2, 1}, N])/((-1 + N)*N^2*(1 + N)^2*
       (2 + N))) + (2^(9 - N)*(2 + N + N^2)*(-18 + 33*N + 4*N^2 + 8*N^3 - 
      24*N^4 + 9*N^5)*S[1, 1, {1, 2}, N])/((-3 + N)*(-2 + N)*(-1 + N)^2*N^3*
     (1 + N)*(2 + N)) + (2^(9 - N)*(2 + N + N^2)*(-18 + 33*N + 4*N^2 + 8*N^3 - 
      24*N^4 + 9*N^5)*S[1, 1, {2, 1}, N])/((-3 + N)*(-2 + N)*(-1 + N)^2*N^3*
     (1 + N)*(2 + N)) + (768*(2 + N + N^2)^2*S[1, 2, {1/2, 2}, N])/
    ((-1 + N)*N^2*(1 + N)^2*(2 + N)) + (3072*(1 + 2*N + 2*N^2)*S[2, 1, 1, N])/
    (N*(1 + N)) - 6144*S[3, 1, 1, N] - 
   (768*(2 + N + N^2)^2*S[1, 1, 1, {1/2, 1, 2}, N])/
    ((-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
   (768*(2 + N + N^2)^2*S[1, 1, 1, {1/2, 2, 1}, N])/
    ((-1 + N)*N^2*(1 + N)^2*(2 + N)));

c[5,5,N] = ((6 + 13*N + 13*N^2)*(4320 - 18288*N - 39968*N^2 - 20200*N^3 + 44806*N^4 + 
    42553*N^5 - 58339*N^6 - 94166*N^7 + 15796*N^8 + 149645*N^9 + 153349*N^10 + 
    67320*N^11 + 11220*N^12))/(405*(-1 + N)^2*N^5*(1 + N)^5*(2 + N)^2) - 
 (4*(-44064 - 252144*N - 338592*N^2 + 180568*N^3 + 784630*N^4 + 7617*N^5 - 
    2083043*N^6 - 2650614*N^7 - 489924*N^8 + 2061845*N^9 + 2359061*N^10 + 
    1061832*N^11 + 176972*N^12)*S[1, N])/(405*(-1 + N)^2*N^4*(1 + N)^4*
   (2 + N)^2) + (16*(6 + 13*N + 13*N^2)*(2412 - 5748*N - 11225*N^2 - 4434*N^3 + 
    14083*N^4 + 19560*N^5 + 6520*N^6)*S[1, N]^2)/
  (405*(-1 + N)*N^3*(1 + N)^3*(2 + N)) - 
 (64*(-1116 - 9276*N - 15955*N^2 - 6678*N^3 + 13361*N^4 + 20040*N^5 + 6680*N^6)*
   S[1, N]^3)/(135*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
 (1024*(6 + 13*N + 13*N^2)*S[1, N]^4)/(9*N*(1 + N)) - (4096*S[1, N]^5)/15;

c[5,4,N] = (-1461888 - 2118528*N + 5585184*N^2 + 18753792*N^3 + 15193576*N^4 - 
   14265064*N^5 - 41293714*N^6 - 50274228*N^7 - 49841372*N^8 - 23859809*N^9 + 
   57350407*N^10 + 149618239*N^11 + 154105843*N^12 + 65308905*N^13 - 
   20031349*N^14 - 41402791*N^15 - 23255867*N^16 - 6307524*N^17 - 700836*N^18)/
  (243*(-1 + N)^3*N^6*(1 + N)^6*(2 + N)^3) + (4096*S[1, N]^5)/9 + 
 z3*((16*(6 + 13*N + 13*N^2)*(108 - 164*N - 345*N^2 - 142*N^3 + 479*N^4 + 
      660*N^5 + 220*N^6))/(27*(-1 + N)*N^3*(1 + N)^3*(2 + N)) - 
   (64*(-252 - 2700*N - 4699*N^2 - 1986*N^3 + 4037*N^4 + 6036*N^5 + 2012*N^6)*
     S[1, N])/(27*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
   (1024*(6 + 13*N + 13*N^2)*S[1, N]^2)/(3*N*(1 + N)) - (4096*S[1, N]^3)/3) + 
 z2*((16*(-8208 - 34704*N - 35304*N^2 + 44728*N^3 + 100383*N^4 - 45165*N^5 - 
      329293*N^6 - 358794*N^7 - 29601*N^8 + 307475*N^9 + 328905*N^10 + 
      145860*N^11 + 24310*N^12))/(81*(-1 + N)^2*N^4*(1 + N)^4*(2 + N)^2) - 
   (32*(8208 - 10476*N - 81492*N^2 - 153983*N^3 - 55505*N^4 + 169603*N^5 + 
      296233*N^6 + 205456*N^7 + 51364*N^8)*S[1, N])/
    (81*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
   (128*(-1620 - 10116*N - 16169*N^2 - 5430*N^3 + 13975*N^4 + 20028*N^5 + 
      6676*N^6)*S[1, N]^2)/(27*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
   (2048*(48 + 95*N + 95*N^2)*S[1, N]^3)/(9*N*(1 + N)) + (16384*S[1, N]^4)/3) + 
 S[1, N]^4*((-128*(324 + 276*N - 4483*N^2 - 4062*N^3 + 1241*N^4 + 3408*N^5 + 
      1136*N^6))/(27*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 4096*S[2, N]) - 
 (4*(-25056 - 133776*N - 163680*N^2 + 141992*N^3 + 464202*N^4 - 8073*N^5 - 
    1207349*N^6 - 1527546*N^7 - 292764*N^8 + 1160515*N^9 + 1333203*N^10 + 
    600600*N^11 + 100100*N^12)*S[2, N])/(81*(-1 + N)^2*N^4*(1 + N)^4*
   (2 + N)^2) + S[1, N]^3*
  ((64*(16200 - 3240*N + 34746*N^2 + 186284*N^3 + 142006*N^4 - 241371*N^5 - 
      379161*N^6 - 96585*N^7 + 138249*N^8 + 104260*N^9 + 20852*N^10))/
    (81*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) + 
   (8192*(9 + 19*N + 19*N^2)*S[2, N])/(9*N*(1 + N)) - (8192*S[3, N])/3) + 
 (32*(6 + 13*N + 13*N^2)*(108 - 164*N - 345*N^2 - 142*N^3 + 479*N^4 + 660*N^5 + 
    220*N^6)*S[3, N])/(27*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
 S[1, N]^2*((-8*(839808 + 2210976*N + 1965384*N^2 + 1989540*N^3 + 4639162*N^4 + 
      2573733*N^5 - 11531461*N^6 - 21759210*N^7 - 12372312*N^8 + 3399633*N^9 + 
      8051987*N^10 + 3913008*N^11 + 652168*N^12))/(243*(-1 + N)^2*N^4*(1 + N)^4*
     (2 + N)^2) - (64*(-708 - 5412*N - 9173*N^2 - 3690*N^3 + 7735*N^4 + 
      11496*N^5 + 3832*N^6)*S[2, N])/(9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
   (2048*(6 + 13*N + 13*N^2)*S[3, N])/(3*N*(1 + N))) + 
 S[1, N]*((4*(-679104 - 6216480*N - 12431520*N^2 - 5962464*N^3 + 8801108*N^4 + 
      14486742*N^5 + 22245200*N^6 + 47359241*N^7 + 50838918*N^8 - 
      11958365*N^9 - 82134024*N^10 - 75577353*N^11 - 15905198*N^12 + 
      21392743*N^13 + 18831348*N^14 + 6224576*N^15 + 778072*N^16))/
    (243*(-1 + N)^3*N^5*(1 + N)^5*(2 + N)^3) + 
   (32*(7992 - 3780*N - 65970*N^2 - 141979*N^3 - 66907*N^4 + 139523*N^5 + 
      270881*N^6 + 192320*N^7 + 48080*N^8)*S[2, N])/
    (81*(-1 + N)*N^3*(1 + N)^3*(2 + N)) - 
   (128*(-252 - 2700*N - 4699*N^2 - 1986*N^3 + 4037*N^4 + 6036*N^5 + 2012*N^6)*
     S[3, N])/(27*(-1 + N)*N^2*(1 + N)^2*(2 + N)));

c[5,3,N] = (-6031687680 - 12364959744*N + 12905588736*N^2 + 43099278336*N^3 - 
   17815007232*N^4 - 126817622016*N^5 - 27738687744*N^6 + 293260928768*N^7 + 
   387807268096*N^8 + 15358411280*N^9 - 436946284104*N^10 - 490542528812*N^11 - 
   159730409732*N^12 + 180908296296*N^13 + 281343143045*N^14 + 
   156478832372*N^15 - 26169807414*N^16 - 97298031164*N^17 - 51577990373*N^18 + 
   2385163740*N^19 + 13559336360*N^20 + 4951568144*N^21 - 255476373*N^22 - 
   588505412*N^23 - 111222254*N^24 + 8383060*N^25 + 3998653*N^26 + 
   549120*N^27 + 109824*N^28)/(729*(-4 + N)*(-3 + N)*(-2 + N)*(-1 + N)^4*N^7*
   (1 + N)^7*(2 + N)^5) + z3^2*((256*(6 + 13*N + 13*N^2))/(3*N*(1 + N)) - 
   1024*S[1, N]) + (16384*S[1, N]^6)/27 + 
 S[-4, N]*((320*(2 + N + N^2)^2*(6 + 13*N + 13*N^2))/
    (3*(-1 + N)*N^3*(1 + N)^3*(2 + N)) - (1280*(2 + N + N^2)^2*S[1, N])/
    ((-1 + N)*N^2*(1 + N)^2*(2 + N))) + 
 z5*((-832*(-12 - 216*N - 383*N^2 - 165*N^3 + 340*N^4 + 507*N^5 + 169*N^6))/
    (9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + (6656*(6 + 13*N + 13*N^2)*S[1, N])/
    (3*N*(1 + N)) - 13312*S[1, N]^2) + 
 z2^2*((32*(10800 - 20628*N - 169984*N^2 - 348533*N^3 - 185004*N^4 + 
      305797*N^5 + 633069*N^6 + 455260*N^7 + 113815*N^8))/
    (135*(-1 + N)*N^3*(1 + N)^3*(2 + N)) - 
   (256*(-9540 - 56916*N - 95947*N^2 - 38715*N^3 + 79010*N^4 + 118041*N^5 + 
      39347*N^6)*S[1, N])/(135*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
   (512*(1020 + 2081*N + 2081*N^2)*S[1, N]^2)/(15*N*(1 + N)) - 
   (69632*S[1, N]^3)/3) + S[-2, N]^2*
  ((128*(648 + 2688*N + 4222*N^2 + 2262*N^3 - 455*N^4 - 702*N^5 + 1768*N^6 + 
      1716*N^7 + 429*N^8))/(27*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
   (512*(-612 - 1044*N - 845*N^2 + 546*N^3 + 643*N^4 + 444*N^5 + 148*N^6)*
     S[1, N])/(27*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
   (2048*(4 + 5*N + 5*N^2)*S[1, N]^2)/(N*(1 + N)) + (16384*S[1, N]^3)/3) + 
 S[-3, N]*((-64*(2 + N + N^2)*(-96 - 456*N - 1212*N^2 - 1078*N^3 + 377*N^4 + 
      1396*N^5 + 510*N^6 + 114*N^7 + 61*N^8))/(9*(-1 + N)^2*N^4*(1 + N)^4*
     (2 + N)^2) + (2560*(2 + N + N^2)*(6 + 25*N + 36*N^2 + 13*N^3 + 8*N^4)*
     S[1, N])/(9*(-1 + N)*N^3*(1 + N)^3*(2 + N)) - 
   (5120*(2 + N + N^2)^2*S[1, N]^2)/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
   S[-2, N]*((1280*(-12 - 216*N - 383*N^2 - 165*N^3 + 340*N^4 + 507*N^5 + 
        169*N^6))/(9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
     (10240*(6 + 13*N + 13*N^2)*S[1, N])/(3*N*(1 + N)) + 20480*S[1, N]^2)) + 
 S[1, N]^5*((-512*(36 - 156*N - 323*N^2 - 54*N^3 + 313*N^4 + 264*N^5 + 64*N^6))/
    (27*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - (4096*S[2, N])/3) + 
 (64*(2088 - 588*N - 14958*N^2 - 32633*N^3 - 14687*N^4 + 33769*N^5 + 
    64279*N^6 + 45448*N^7 + 11362*N^8)*S[2, N]^2)/
  (27*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
 (16*(-547776 - 1358208*N - 1085424*N^2 - 558416*N^3 - 1885236*N^4 - 
    1380012*N^5 + 5744771*N^6 + 11245800*N^7 + 6093129*N^8 - 3272560*N^9 - 
    5737719*N^10 - 2363748*N^11 - 96809*N^12 + 113256*N^13 + 10296*N^14)*
   S[3, N])/(243*(-1 + N)^2*N^4*(1 + N)^4*(2 + N)^2) + 
 (1024*(6 + 13*N + 13*N^2)*S[3, N]^2)/(3*N*(1 + N)) + 
 z3*((-16*(-10368 - 88848*N - 91248*N^2 + 388536*N^3 + 788760*N^4 - 
      112493*N^5 - 2358589*N^6 - 3380772*N^7 - 1789698*N^8 + 210423*N^9 + 
      790467*N^10 + 497690*N^11 + 179788*N^12 + 37752*N^13 + 3432*N^14))/
    (81*(-1 + N)^2*N^4*(1 + N)^4*(2 + N)^2) + 
   (2048*(-21 + 66*N + N^2 - 142*N^3 + 20*N^4 + 4*N^5)*S[1, N]^3)/
    (9*(-1 + N)*N*(1 + N)) + (16384*S[1, N]^4)/3 + 
   S[-2, N]*((128*(-12 - 216*N - 383*N^2 - 165*N^3 + 340*N^4 + 507*N^5 + 
        169*N^6))/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
     (1024*(6 + 13*N + 13*N^2)*S[1, N])/(N*(1 + N)) + 6144*S[1, N]^2) + 
   S[1, N]^2*((-256*(-1692 - 6048*N - 11729*N^2 - 7962*N^3 - 8267*N^4 - 
        9828*N^5 - 50*N^6 + 2112*N^7 + 264*N^8))/(27*(-1 + N)*N^2*(1 + N)^2*
       (2 + N)) - 10240*S[2, N]) - 
   (128*(-120 - 1092*N - 1862*N^2 - 747*N^3 + 1609*N^4 + 2379*N^5 + 793*N^6)*
     S[2, N])/(9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
   S[1, N]*((64*(-21600 + 80856*N + 323244*N^2 + 528450*N^3 + 132095*N^4 - 
        641272*N^5 - 725836*N^6 - 287298*N^7 - 39921*N^8 + 67632*N^9 + 
        80314*N^10 + 28720*N^11 + 2872*N^12))/(81*(-1 + N)^2*N^3*(1 + N)^3*
       (2 + N)^2) + (1024*(10 + 21*N + 21*N^2)*S[2, N])/(N*(1 + N)) - 
     4096*S[3, N]) + (1024*(6 + 13*N + 13*N^2)*S[3, N])/(3*N*(1 + N))) + 
 S[2, N]*((8*(3390336 + 38107584*N + 80240544*N^2 + 47885616*N^3 - 
      65526504*N^4 - 169833404*N^5 - 254916226*N^6 - 245092167*N^7 + 
      1241073*N^8 + 398356311*N^9 + 458651445*N^10 + 87309226*N^11 - 
      197267371*N^12 - 148447224*N^13 - 8845779*N^14 + 27492225*N^15 + 
      7976466*N^16 - 865799*N^17 - 253360*N^18 + 102960*N^19 + 13728*N^20))/
    (729*(-2 + N)*(-1 + N)^3*N^5*(1 + N)^5*(2 + N)^3) - 
   (256*(-120 - 1092*N - 1862*N^2 - 747*N^3 + 1609*N^4 + 2379*N^5 + 793*N^6)*
     S[3, N])/(9*(-1 + N)*N^2*(1 + N)^2*(2 + N))) + 
 (64*(1080 + 828*N - 11398*N^2 - 32535*N^3 - 25984*N^4 + 17715*N^5 + 
    54863*N^6 + 41964*N^7 + 10491*N^8)*S[4, N])/(27*(-1 + N)*N^3*(1 + N)^3*
   (2 + N)) + (256*(-12 - 216*N - 383*N^2 - 165*N^3 + 340*N^4 + 507*N^5 + 
    169*N^6)*S[5, N])/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
 (1280*(2 + N + N^2)^2*(6 + 13*N + 13*N^2)*S[-3, 1, N])/
  (9*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
 (512*(216 + 276*N - 38*N^2 - 609*N^3 + 172*N^4 + 1773*N^5 + 2593*N^6 + 
    1716*N^7 + 429*N^8)*S[-2, -1, N])/(27*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
 (128*(2 + N + N^2)*(144 + 64*N - 752*N^2 - 1328*N^3 - 73*N^4 + 1006*N^5 + 
    380*N^6 + 114*N^7 + 61*N^8)*S[-2, 1, N])/(9*(-1 + N)^2*N^4*(1 + N)^4*
   (2 + N)^2) + S[-2, N]*
  ((-64*(2 + N + N^2)*(-1056 - 3296*N - 2904*N^2 + 1840*N^3 + 3466*N^4 - 
      2283*N^5 - 5851*N^6 - 3631*N^7 + 659*N^8 + 2032*N^9 + 910*N^10 + 
      130*N^11))/(9*(-1 + N)^2*N^5*(1 + N)^5*(2 + N)^3) + 
   S[-1, N]*((-512*(216 + 276*N - 38*N^2 - 609*N^3 + 172*N^4 + 1773*N^5 + 
        2593*N^6 + 1716*N^7 + 429*N^8))/(27*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
     (2048*(-36 - 504*N - 781*N^2 - 195*N^3 + 800*N^4 + 1077*N^5 + 359*N^6)*
       S[1, N])/(27*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
     (8192*(6 + 11*N + 11*N^2)*S[1, N]^2)/(3*N*(1 + N)) + 
     (32768*S[1, N]^3)/3) + S[1, N]^2*
    ((2560*(2 + N + N^2)*(-4 + 8*N - N^2 + N^3))/(3*(-1 + N)*N^3*(1 + N)^2*
       (2 + N)) - 8192*S[-2, 1, N]) - 
   (512*(-12 - 216*N - 383*N^2 - 165*N^3 + 340*N^4 + 507*N^5 + 169*N^6)*
     S[-2, 1, N])/(9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
   S[1, N]*((-128*(2 + N + N^2)*(1728 + 1472*N - 2640*N^2 - 4008*N^3 - 
        484*N^4 + 3499*N^5 + 2216*N^6 + 68*N^7 - 124*N^8 + N^9))/
      (9*(-1 + N)^2*N^4*(1 + N)^4*(2 + N)^3) + 
     (4096*(6 + 13*N + 13*N^2)*S[-2, 1, N])/(3*N*(1 + N)))) + 
 (-1)^N*((32*(2 + N + N^2)*(-8640 - 12960*N + 131232*N^2 + 518272*N^3 + 
      657208*N^4 - 4400*N^5 - 1108438*N^6 - 2063614*N^7 - 2757920*N^8 - 
      2515327*N^9 - 1149817*N^10 + 9581*N^11 + 240049*N^12 + 91240*N^13 + 
      10910*N^14))/(81*(-1 + N)^2*N^6*(1 + N)^7*(2 + N)^5) + 
   z3*((64*(1008 + 840*N - 6468*N^2 - 21022*N^3 - 22186*N^4 + 275*N^5 + 
        31761*N^6 + 43995*N^7 + 35958*N^8 + 21463*N^9 + 7735*N^10 + 1105*N^11))/
      (9*(-1 + N)^2*N^4*(1 + N)^4*(2 + N)^2) - 
     (256*(-360 - 5040*N - 11238*N^2 - 10730*N^3 + 339*N^4 + 10494*N^5 + 
        10977*N^6 + 8637*N^7 + 4026*N^8 + 671*N^9)*S[1, N])/
      (9*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) + 
     (3072*(3 + N)*(2 + N^2)*(2 + 5*N + 5*N^2)*S[1, N]^2)/
      ((-1 + N)*N^2*(1 + N)^2*(2 + N)) - (4096*(3 + N)*(2 + N^2)*S[1, N]^3)/
      ((-1 + N)*N*(1 + N)*(2 + N))) + 
   S[-3, N]*((-64*(1728 + 3960*N - 108*N^2 - 13582*N^3 - 15961*N^4 + 3680*N^5 + 
        33036*N^6 + 44250*N^7 + 35958*N^8 + 21463*N^9 + 7735*N^10 + 1105*N^11))/
      (27*(-1 + N)^2*N^4*(1 + N)^4*(2 + N)^2) + 
     (256*(-4500 - 10608*N - 10325*N^2 + 519*N^3 + 10539*N^4 + 10977*N^5 + 
        8637*N^6 + 4026*N^7 + 671*N^8)*S[1, N])/(27*(-1 + N)^2*N^2*(1 + N)^3*
       (2 + N)^2) - (1024*(3 + N)*(2 + N^2)*(2 + 5*N + 5*N^2)*S[1, N]^2)/
      ((-1 + N)*N^2*(1 + N)^2*(2 + N)) + (4096*(3 + N)*(2 + N^2)*S[1, N]^3)/
      (3*(-1 + N)*N*(1 + N)*(2 + N))) + 
   z2*((16*(86400 + 294336*N + 225024*N^2 - 934592*N^3 - 3093816*N^4 - 
        3828996*N^5 - 251932*N^6 + 6329366*N^7 + 10389909*N^8 + 8378880*N^9 + 
        3225726*N^10 - 366114*N^11 - 1130555*N^12 - 478172*N^13 + 54564*N^14 + 
        111692*N^15 + 34320*N^16 + 3432*N^17))/(81*(-1 + N)^2*N^5*(1 + N)^5*
       (2 + N)^3) - (64*(14688 - 245664*N - 1160784*N^2 - 2463400*N^3 - 
        2588270*N^4 - 385320*N^5 + 2936835*N^6 + 4404589*N^7 + 3166929*N^8 + 
        1071234*N^9 - 212479*N^10 - 329979*N^11 - 30759*N^12 + 65276*N^13 + 
        25848*N^14 + 2872*N^15)*S[1, N])/(81*(-1 + N)^2*N^4*(1 + N)^4*
       (2 + N)^3) + (256*(-2712 - 12696*N - 22374*N^2 - 17198*N^3 + 5631*N^4 + 
        24255*N^5 + 22931*N^6 + 12414*N^7 - 186*N^8 - 2653*N^9 + 180*N^10 + 
        528*N^11 + 88*N^12)*S[1, N]^2)/(9*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) - 
     (1024*(1080 + 2944*N + 4202*N^2 + 3326*N^3 + 2023*N^4 + 458*N^5 - 
        141*N^6 + 20*N^7 + 48*N^8 + 8*N^9)*S[1, N]^3)/(9*(-1 + N)*N^2*(1 + N)^2*
       (2 + N)^2) + (4096*(3 + N)*(2 + N^2)*S[1, N]^4)/
      ((-1 + N)*N*(1 + N)*(2 + N))) + 
   S[-2, N]*((32*(86400 + 320256*N + 368448*N^2 - 611024*N^3 - 2710632*N^4 - 
        3665484*N^5 - 407668*N^6 + 5980148*N^7 + 10081137*N^8 + 8213856*N^9 + 
        3172266*N^10 - 373512*N^11 - 1130555*N^12 - 478172*N^13 + 54564*N^14 + 
        111692*N^15 + 34320*N^16 + 3432*N^17))/(81*(-1 + N)^2*N^5*(1 + N)^5*
       (2 + N)^3) - (128*(14688 - 232704*N - 1115424*N^2 - 2420200*N^3 - 
        2575310*N^4 - 415020*N^5 + 2894445*N^6 + 4375699*N^7 + 3155319*N^8 + 
        1069344*N^9 - 212479*N^10 - 329979*N^11 - 30759*N^12 + 65276*N^13 + 
        25848*N^14 + 2872*N^15)*S[1, N])/(81*(-1 + N)^2*N^4*(1 + N)^4*
       (2 + N)^3) + (512*(-2712 - 12696*N - 22374*N^2 - 17198*N^3 + 5631*N^4 + 
        24255*N^5 + 22931*N^6 + 12414*N^7 - 186*N^8 - 2653*N^9 + 180*N^10 + 
        528*N^11 + 88*N^12)*S[1, N]^2)/(9*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) - 
     (2048*(1080 + 2944*N + 4202*N^2 + 3326*N^3 + 2023*N^4 + 458*N^5 - 
        141*N^6 + 20*N^7 + 48*N^8 + 8*N^9)*S[1, N]^3)/(9*(-1 + N)*N^2*(1 + N)^2*
       (2 + N)^2) + (8192*(3 + N)*(2 + N^2)*S[1, N]^4)/
      ((-1 + N)*N*(1 + N)*(2 + N))) + 
   (128*(1152 + 1464*N - 5196*N^2 - 19534*N^3 - 20941*N^4 + 956*N^5 + 
      32016*N^6 + 44046*N^7 + 35958*N^8 + 21463*N^9 + 7735*N^10 + 1105*N^11)*
     S[-2, 1, N])/(9*(-1 + N)^2*N^4*(1 + N)^4*(2 + N)^2) + 
   (6144*(3 + N)*(2 + N^2)*(2 + 5*N + 5*N^2)*S[1, N]^2*S[-2, 1, N])/
    ((-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
   (8192*(3 + N)*(2 + N^2)*S[1, N]^3*S[-2, 1, N])/((-1 + N)*N*(1 + N)*
     (2 + N)) + S[1, N]*((-640*(2 + N + N^2)*(-288 + 3808*N^2 + 5616*N^3 - 
        1700*N^4 - 9338*N^5 - 18632*N^6 - 26754*N^7 - 17905*N^8 - 2070*N^9 + 
        3299*N^10 + 1550*N^11 + 206*N^12))/(27*(-1 + N)^2*N^5*(1 + N)^6*
       (2 + N)^5) - (512*(-288 - 4932*N - 11112*N^2 - 10649*N^3 + 375*N^4 + 
        10503*N^5 + 10977*N^6 + 8637*N^7 + 4026*N^8 + 671*N^9)*S[-2, 1, N])/
      (9*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2))) + 
 z2*((-4*(10761984 + 85826304*N + 152523648*N^2 + 729*2^(9 + N)*N^2 + 
      48250944*N^3 - 20169*2^(8 + N)*N^3 - 203015136*N^4 - 9963*2^(8 + N)*N^4 - 
      408910240*N^5 + 57105*2^(7 + N)*N^5 - 499403576*N^6 + 
      415773*2^(5 + N)*N^6 - 302900508*N^7 + 214083*2^(4 + N)*N^7 + 
      261012843*N^8 - 99873*2^(7 + N)*N^8 + 823730649*N^9 - 
      696195*2^(4 + N)*N^9 + 683433219*N^10 - 57591*2^(5 + N)*N^10 + 
      9187367*N^11 + 264141*2^(4 + N)*N^11 - 338791019*N^12 + 
      60507*2^(6 + N)*N^12 - 190092195*N^13 + 60507*2^(4 + N)*N^13 + 
      12093897*N^14 + 42765897*N^15 + 7850412*N^16 - 2948170*N^17 - 
      506720*N^18 + 205920*N^19 + 27456*N^20))/(729*(-2 + N)*(-1 + N)^3*N^5*
     (1 + N)^5*(2 + N)^3) - (1024*(-28 - 35*N + 10*N^2 + 37*N^3)*S[1, N]^4)/
    (3*(-1 + N)*N*(1 + N)) + (4096*S[1, N]^5)/3 + 
   z3*((64*(-116 - 584*N - 865*N^2 - 211*N^3 + 772*N^4 + 1053*N^5 + 351*N^6))/
      (3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - (1536*(6 + 11*N + 11*N^2)*S[1, N])/
      (N*(1 + N)) + 9216*S[1, N]^2) + 
   S[-3, N]*((640*(-12 - 216*N - 383*N^2 - 165*N^3 + 340*N^4 + 507*N^5 + 
        169*N^6))/(9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
     (5120*(6 + 13*N + 13*N^2)*S[1, N])/(3*N*(1 + N)) + 10240*S[1, N]^2) + 
   S[-2, N]*((128*(288 + 1572*N + 2260*N^2 + 381*N^3 - 1868*N^4 - 1269*N^5 + 
        1579*N^6 + 1716*N^7 + 429*N^8))/(27*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
     (2048*(54 + 135*N + 172*N^2 + 74*N^3 + 37*N^4)*S[1, N])/
      (27*N^2*(1 + N)^2) - (2048*(4 + 5*N + 5*N^2)*S[1, N]^2)/(N*(1 + N)) + 
     (16384*S[1, N]^3)/3) + 
   S[-1, N]*((-256*(216 + 276*N - 38*N^2 - 609*N^3 + 172*N^4 + 1773*N^5 + 
        2593*N^6 + 1716*N^7 + 429*N^8))/(27*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
     (1024*(-36 - 504*N - 781*N^2 - 195*N^3 + 800*N^4 + 1077*N^5 + 359*N^6)*
       S[1, N])/(27*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
     (4096*(6 + 11*N + 11*N^2)*S[1, N]^2)/(3*N*(1 + N)) + 
     (16384*S[1, N]^3)/3) + 
   ln2*((-128*(216 + 276*N - 38*N^2 - 609*N^3 + 172*N^4 + 1773*N^5 + 2593*N^6 + 
        1716*N^7 + 429*N^8))/(3*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
     (512*(-36 - 504*N - 781*N^2 - 195*N^3 + 800*N^4 + 1077*N^5 + 359*N^6)*
       S[1, N])/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
     (6144*(6 + 11*N + 11*N^2)*S[1, N]^2)/(N*(1 + N)) + 24576*S[1, N]^3) - 
   (128*(1368 - 3252*N - 17474*N^2 - 30147*N^3 - 9659*N^4 + 33579*N^5 + 
      56329*N^6 + 38688*N^7 + 9672*N^8)*S[2, N])/(27*(-1 + N)*N^3*(1 + N)^3*
     (2 + N)) + S[1, N]^3*((256*(-8208 - 52632*N - 249120*N^2 - 239006*N^3 + 
        22301*N^4 + 165345*N^5 + 87267*N^6 + 9237*N^7 - 1344*N^8 + 416*N^9 + 
        64*N^10))/(81*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2) + (167936*S[2, N])/3) + 
   (128*(-396 - 2616*N - 4127*N^2 - 1293*N^3 + 3676*N^4 + 5187*N^5 + 1729*N^6)*
     S[3, N])/(9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
   (1280*(-12 - 216*N - 383*N^2 - 165*N^3 + 340*N^4 + 507*N^5 + 169*N^6)*
     S[-2, 1, N])/(9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
   (32*(2 + N + N^2)^2*(24 - 308*N - 466*N^2 - 67*N^3 + 589*N^4 + 747*N^5 + 
      249*N^6)*S[1, {2}, N])/(9*(-1 + N)^2*N^4*(1 + N)^4*(2 + N)^2) + 
   S[1, N]^2*((-64*(-379296 - 264672*N - 1171728*N^2 + 567*2^(6 + N)*N^2 - 
        2036328*N^3 - 567*2^(6 + N)*N^3 + 948898*N^4 - 567*2^(4 + N)*N^4 + 
        5549364*N^5 - 567*2^(4 + N)*N^5 + 2558611*N^6 + 567*2^(4 + N)*N^6 - 
        2440953*N^7 + 567*2^(4 + N)*N^7 - 2371268*N^8 + 50550*N^9 + 
        501839*N^10 + 49959*N^11 - 24256*N^12 + 3168*N^13 + 704*N^14))/
      (81*(-2 + N)*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) - 
     (2048*(123 + 233*N + 233*N^2)*S[2, N])/(3*N*(1 + N)) + 26624*S[3, N] - 
     20480*S[-2, 1, N] + (3584*(2 + N + N^2)^2*S[1, {2}, N])/
      (3*(-1 + N)*N^2*(1 + N)^2*(2 + N))) + 
   S[1, N]*((16*(-28926720 - 84182976*N - 97918848*N^2 + 5103*2^(9 + N)*N^2 - 
        78410160*N^3 + 3159*2^(10 + N)*N^3 - 22516224*N^4 + 
        1215*2^(8 + N)*N^4 + 187623404*N^5 - 26001*2^(8 + N)*N^5 + 
        520186056*N^6 - 149445*2^(5 + N)*N^6 + 519938799*N^7 - 
        1215*2^(7 + N)*N^7 + 50336007*N^8 + 40581*2^(6 + N)*N^8 - 
        293650512*N^9 + 17739*2^(7 + N)*N^9 - 207003654*N^10 + 
        17739*2^(5 + N)*N^10 - 6971353*N^11 + 43189707*N^12 + 12179406*N^13 - 
        1552164*N^14 - 419808*N^15 + 172320*N^16 + 22976*N^17))/
      (729*(-2 + N)*(-1 + N)^2*N^4*(1 + N)^4*(2 + N)^3) + 
     (256*(-4536 - 24804*N - 38366*N^2 - 11415*N^3 + 33565*N^4 + 47127*N^5 + 
        15709*N^6)*S[2, N])/(27*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
     (1024*(78 + 151*N + 151*N^2)*S[3, N])/(3*N*(1 + N)) + 
     (10240*(6 + 13*N + 13*N^2)*S[-2, 1, N])/(3*N*(1 + N)) - 
     (256*(2 + N + N^2)^2*(42 + 73*N + 73*N^2)*S[1, {2}, N])/
      (9*(-1 + N)*N^3*(1 + N)^3*(2 + N)))) + 
 (640*(2 + N + N^2)^2*(6 + 13*N + 13*N^2)*S[2, -2, N])/
  (9*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
 S[1, N]^4*((128*(103680 - 52992*N - 189576*N^2 + 46420*N^3 - 537870*N^4 + 
      97019*N^5 + 560844*N^6 - 88986*N^7 - 340614*N^8 - 61885*N^9 + 
      57504*N^10 + 17656*N^11))/(243*(-2 + N)*(-1 + N)^2*N^3*(1 + N)^3*
     (2 + N)^2) + (1024*(-28 - 27*N + 10*N^2 + 29*N^3)*S[2, N])/
    (3*(-1 + N)*N*(1 + N)) - (8192*S[2, 1, N])/3) + 
 (16*(-15552 - 23760*N + 58800*N^2 + 362296*N^3 + 576756*N^4 + 9615*N^5 - 
    1184437*N^6 - 1724676*N^7 - 921006*N^8 + 218663*N^9 + 543255*N^10 + 
    260598*N^11 + 42328*N^12)*S[2, 1, N])/(81*(-1 + N)^2*N^4*(1 + N)^4*
   (2 + N)^2) + (2^(7 - N)*(2 + N + N^2)*(-18 + 33*N + 4*N^2 + 8*N^3 - 24*N^4 + 
    9*N^5)*(24 - 308*N - 466*N^2 - 67*N^3 + 589*N^4 + 747*N^5 + 249*N^6)*
   S[2, {2}, N])/(27*(-3 + N)*(-2 + N)*(-1 + N)^3*N^5*(1 + N)^3*(2 + N)^2) - 
 (128*(-864 + 432*N - 948*N^2 - 7712*N^3 - 14819*N^4 - 9188*N^5 + 3550*N^6 + 
    5668*N^7 + 1417*N^8)*S[3, 1, N])/(27*(-1 + N)*N^3*(1 + N)^3*(2 + N)) - 
 (256*(-12 - 216*N - 383*N^2 - 165*N^3 + 340*N^4 + 507*N^5 + 169*N^6)*
   S[3, 2, N])/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
 (256*(-12 - 216*N - 383*N^2 - 165*N^3 + 340*N^4 + 507*N^5 + 169*N^6)*
   S[4, 1, N])/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
 (2048*(-12 - 216*N - 383*N^2 - 165*N^3 + 340*N^4 + 507*N^5 + 169*N^6)*
   S[-2, 1, -2, N])/(9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
 (2^(7 + N)*(2 + N + N^2)*(24 - 308*N - 466*N^2 - 67*N^3 + 589*N^4 + 747*N^5 + 
    249*N^6)*S[1, 1, {1/2, 1}, N])/(3*(-2 + N)*(-1 + N)*N^3*(1 + N)^5*
   (2 + N)^2) - (64*(2 + N + N^2)^2*(24 - 308*N - 466*N^2 - 67*N^3 + 589*N^4 + 
    747*N^5 + 249*N^6)*S[1, {2}, N]*S[1, 1, {1/2, 1}, N])/
  (9*(-1 + N)^2*N^4*(1 + N)^4*(2 + N)^2) - 
 (2^(7 - N)*(2 + N + N^2)*(-18 + 33*N + 4*N^2 + 8*N^3 - 24*N^4 + 9*N^5)*
   (24 - 308*N - 466*N^2 - 67*N^3 + 589*N^4 + 747*N^5 + 249*N^6)*
   S[1, 1, {1, 2}, N])/(27*(-3 + N)*(-2 + N)*(-1 + N)^3*N^5*(1 + N)^3*
   (2 + N)^2) - (2^(7 - N)*(2 + N + N^2)*(-18 + 33*N + 4*N^2 + 8*N^3 - 24*N^4 + 
    9*N^5)*(24 - 308*N - 466*N^2 - 67*N^3 + 589*N^4 + 747*N^5 + 249*N^6)*
   S[1, 1, {2, 1}, N])/(27*(-3 + N)*(-2 + N)*(-1 + N)^3*N^5*(1 + N)^3*
   (2 + N)^2) - (64*(2 + N + N^2)^2*(24 - 308*N - 466*N^2 - 67*N^3 + 589*N^4 + 
    747*N^5 + 249*N^6)*S[1, 2, {1/2, 2}, N])/(9*(-1 + N)^2*N^4*(1 + N)^4*
   (2 + N)^2) - (128*(216 + 252*N - 494*N^2 - 1807*N^3 - 924*N^4 + 2123*N^5 + 
    4287*N^6 + 3068*N^7 + 767*N^8)*S[2, 1, 1, N])/
  (9*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
 S[1, N]^3*((-32*(40207104 + 25462080*N - 77189184*N^2 - 59506704*N^3 - 
      189764608*N^4 - 194818884*N^5 + 135091460*N^6 + 343596581*N^7 + 
      30781341*N^8 - 246910874*N^9 - 121317966*N^10 + 49533705*N^11 + 
      45908089*N^12 - 556520*N^13 - 5760732*N^14 - 311032*N^15 + 237232*N^16 + 
      1536*N^18))/(243*(-4 + N)*(-3 + N)*(-2 + N)*(-1 + N)^2*N^4*(1 + N)^4*
     (2 + N)^3) - (256*(-13608 - 57276*N - 224658*N^2 - 203465*N^3 + 
      29519*N^4 + 141180*N^5 + 67629*N^6 + 4935*N^7 - 1344*N^8 + 416*N^9 + 
      64*N^10)*S[2, N])/(81*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2) - 
   24576*S[2, N]^2 - (2048*(-81 + 418*N - 433*N^2 + 48*N^3 + 12*N^4)*S[3, N])/
    (27*(-1 + N)*N) - (20480*S[4, N])/3 - (32768*S[-2, -1, N])/3 + 
   (7*2^(11 - N)*(2 + N + N^2)*(-18 + 33*N + 4*N^2 + 8*N^3 - 24*N^4 + 9*N^5)*
     S[1, {2}, N])/(9*(-3 + N)*(-2 + N)*(-1 + N)^2*N^3*(1 + N)*(2 + N)) + 
   (2048*(-3 + 17*N - 3*N^2 + 13*N^3)*S[2, 1, N])/(9*(-1 + N)*N*(1 + N)) - 
   24576*S[3, 1, N] + 8192*S[2, 1, 1, N]) + 
 (512*(-12 - 216*N - 383*N^2 - 165*N^3 + 340*N^4 + 507*N^5 + 169*N^6)*
   S[3, 1, 1, N])/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
 (64*(2 + N + N^2)^2*(24 - 308*N - 466*N^2 - 67*N^3 + 589*N^4 + 747*N^5 + 
    249*N^6)*S[1, 1, 1, {1/2, 1, 2}, N])/(9*(-1 + N)^2*N^4*(1 + N)^4*
   (2 + N)^2) + (64*(2 + N + N^2)^2*(24 - 308*N - 466*N^2 - 67*N^3 + 589*N^4 + 
    747*N^5 + 249*N^6)*S[1, 1, 1, {1/2, 2, 1}, N])/
  (9*(-1 + N)^2*N^4*(1 + N)^4*(2 + N)^2) + 
 S[1, N]^2*((8*(-724474368 - 1420550784*N + 2193345216*N^2 + 5271933600*N^3 + 
      1463555376*N^4 - 2645033736*N^5 - 4418465516*N^6 - 7718598514*N^7 - 
      3541714725*N^8 + 8298432417*N^9 + 9305894043*N^10 - 1224427323*N^11 - 
      5682305411*N^12 - 1947084769*N^13 + 1042361049*N^14 + 782956221*N^15 - 
      13239252*N^16 - 95053116*N^17 - 6135932*N^18 + 3600596*N^19 + 
      50688*N^21))/(729*(-4 + N)*(-3 + N)*(-2 + N)*(-1 + N)^3*N^5*(1 + N)^5*
     (2 + N)^3) + (2048*(18 + 37*N + 37*N^2)*S[2, N]^2)/(N*(1 + N)) + 
   S[2, N]*((64*(-343872 - 365616*N - 1199664*N^2 - 1933848*N^3 + 811972*N^4 + 
        5256165*N^5 + 2444239*N^6 - 2437407*N^7 - 2237222*N^8 + 124911*N^9 + 
        477467*N^10 + 34971*N^11 - 24256*N^12 + 3168*N^13 + 704*N^14))/
      (81*(-2 + N)*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) - 20480*S[3, N]) + 
   (256*(-996 - 148*N + 6353*N^2 + 6393*N^3 - 4592*N^4 - 9079*N^5 - 1891*N^6 + 
      704*N^7 + 88*N^8)*S[3, N])/(9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
   (5120*(2 + 7*N + 7*N^2)*S[4, N])/(N*(1 + N)) + 12288*S[5, N] + 
   (8192*(6 + 11*N + 11*N^2)*S[-2, -1, N])/(3*N*(1 + N)) + 
   (256*(-2268 - 6084*N - 10807*N^2 - 7710*N^3 + 431*N^4 + 3372*N^5 + 1034*N^6)*
     S[2, 1, N])/(27*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
   (7*2^(11 - N)*(2 + N + N^2)*(-18 + 33*N + 4*N^2 + 8*N^3 - 24*N^4 + 9*N^5)*
     S[2, {2}, N])/(9*(-3 + N)*(-2 + N)*(-1 + N)^2*N^3*(1 + N)*(2 + N)) + 
   (2048*(18 + 23*N + 23*N^2)*S[3, 1, N])/(N*(1 + N)) - 12288*S[3, 2, N] - 
   12288*S[4, 1, N] - 32768*S[-2, 1, -2, N] + 
   (7*2^(11 + N)*(2 + N + N^2)*S[1, 1, {1/2, 1}, N])/
    ((-2 + N)*N*(1 + N)^3*(2 + N)) + S[1, {2}, N]*
    (-(2^(10 - N)*(2 + N + N^2)*(42 + 73*N + 73*N^2)*(-18 + 33*N + 4*N^2 + 
         8*N^3 - 24*N^4 + 9*N^5))/(27*(-3 + N)*(-2 + N)*(-1 + N)^2*N^4*
       (1 + N)^2*(2 + N)) - (7168*(2 + N + N^2)^2*S[1, 1, {1/2, 1}, N])/
      (3*(-1 + N)*N^2*(1 + N)^2*(2 + N))) - 
   (7*2^(11 - N)*(2 + N + N^2)*(-18 + 33*N + 4*N^2 + 8*N^3 - 24*N^4 + 9*N^5)*
     S[1, 1, {1, 2}, N])/(9*(-3 + N)*(-2 + N)*(-1 + N)^2*N^3*(1 + N)*(2 + N)) - 
   (7*2^(11 - N)*(2 + N + N^2)*(-18 + 33*N + 4*N^2 + 8*N^3 - 24*N^4 + 9*N^5)*
     S[1, 1, {2, 1}, N])/(9*(-3 + N)*(-2 + N)*(-1 + N)^2*N^3*(1 + N)*(2 + N)) - 
   (7168*(2 + N + N^2)^2*S[1, 2, {1/2, 2}, N])/(3*(-1 + N)*N^2*(1 + N)^2*
     (2 + N)) - (2048*(6 + 13*N + 13*N^2)*S[2, 1, 1, N])/(N*(1 + N)) + 
   24576*S[3, 1, 1, N] + (7168*(2 + N + N^2)^2*S[1, 1, 1, {1/2, 1, 2}, N])/
    (3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
   (7168*(2 + N + N^2)^2*S[1, 1, 1, {1/2, 2, 1}, N])/
    (3*(-1 + N)*N^2*(1 + N)^2*(2 + N))) + 
 S[1, N]*((-4*(262766592 + 10596261888*N + 14532452352*N^2 - 36703079424*N^3 - 
      85664846592*N^4 - 7171555968*N^5 + 138720017600*N^6 + 154345234208*N^7 + 
      17153005520*N^8 - 128600678824*N^9 - 174415510684*N^10 - 
      93192529774*N^11 + 62960485558*N^12 + 140212948141*N^13 + 
      63491529427*N^14 - 37368405205*N^15 - 48643748935*N^16 - 
      11317630030*N^17 + 7998633754*N^18 + 5304285568*N^19 + 390735328*N^20 - 
      512321143*N^21 - 129645649*N^22 + 7255523*N^23 + 4210721*N^24 + 
      367616*N^25 + 91904*N^26))/(729*(-4 + N)*(-3 + N)*(-2 + N)*(-1 + N)^4*N^6*
     (1 + N)^6*(2 + N)^5) - (256*(-516 - 3900*N - 6533*N^2 - 2520*N^3 + 
      5605*N^4 + 8238*N^5 + 2746*N^6)*S[2, N]^2)/(9*(-1 + N)*N^2*(1 + N)^2*
     (2 + N)) - (128*(-78408 + 89460*N - 86886*N^2 - 976265*N^3 - 713614*N^4 + 
      1423629*N^5 + 2299236*N^6 + 380091*N^7 - 1278858*N^8 - 793135*N^9 - 
      56030*N^10 + 43080*N^11 + 4308*N^12)*S[3, N])/
    (243*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) - 4096*S[3, N]^2 + 
   S[2, N]*((-32*(-11757312 - 39424320*N - 53928288*N^2 - 56644704*N^3 - 
        42224016*N^4 + 58290700*N^5 + 247899378*N^6 + 282653508*N^7 + 
        44906637*N^8 - 156231003*N^9 - 119032083*N^10 - 6656174*N^11 + 
        23918235*N^12 + 7212561*N^13 - 644943*N^14 - 209904*N^15 + 86160*N^16 + 
        11488*N^17))/(729*(-2 + N)*(-1 + N)^2*N^4*(1 + N)^4*(2 + N)^3) + 
     (2048*(10 + 21*N + 21*N^2)*S[3, N])/(N*(1 + N))) - 
   (256*(-180 - 6120*N - 13457*N^2 - 9003*N^3 + 9676*N^4 + 17013*N^5 + 
      5671*N^6)*S[4, N])/(27*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
   (2048*(6 + 13*N + 13*N^2)*S[5, N])/(N*(1 + N)) + 
   (5120*(2 + N + N^2)^2*S[-3, 1, N])/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
   (2048*(-36 - 504*N - 781*N^2 - 195*N^3 + 800*N^4 + 1077*N^5 + 359*N^6)*
     S[-2, -1, N])/(27*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
   (2560*(2 + N + N^2)*(-4 + 8*N - N^2 + N^3)*S[-2, 1, N])/
    (3*(-1 + N)*N^3*(1 + N)^2*(2 + N)) - (2560*(2 + N + N^2)^2*S[2, -2, N])/
    (3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
   (128*(8748 + 24624*N + 61407*N^2 + 52091*N^3 - 23796*N^4 - 111387*N^5 - 
      83619*N^6 + 6219*N^7 + 36828*N^8 + 11605*N^9)*S[2, 1, N])/
    (81*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)) - 
   (2^(10 - N)*(2 + N + N^2)*(42 + 73*N + 73*N^2)*(-18 + 33*N + 4*N^2 + 8*N^3 - 
      24*N^4 + 9*N^5)*S[2, {2}, N])/(27*(-3 + N)*(-2 + N)*(-1 + N)^2*N^4*
     (1 + N)^2*(2 + N)) - (512*(-288 - 972*N - 616*N^2 + 993*N^3 + 1199*N^4 + 
      843*N^5 + 281*N^6)*S[3, 1, N])/(9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
   (2048*(6 + 13*N + 13*N^2)*S[3, 2, N])/(N*(1 + N)) + 
   (2048*(6 + 13*N + 13*N^2)*S[4, 1, N])/(N*(1 + N)) + 
   (16384*(6 + 13*N + 13*N^2)*S[-2, 1, -2, N])/(3*N*(1 + N)) - 
   (2^(10 + N)*(2 + N + N^2)*(42 + 73*N + 73*N^2)*S[1, 1, {1/2, 1}, N])/
    (3*(-2 + N)*N^2*(1 + N)^4*(2 + N)) + 
   S[1, {2}, N]*((2^(7 - N)*(2 + N + N^2)*(-18 + 33*N + 4*N^2 + 8*N^3 - 
        24*N^4 + 9*N^5)*(24 - 308*N - 466*N^2 - 67*N^3 + 589*N^4 + 747*N^5 + 
        249*N^6))/(27*(-3 + N)*(-2 + N)*(-1 + N)^3*N^5*(1 + N)^3*(2 + N)^2) + 
     (512*(2 + N + N^2)^2*(42 + 73*N + 73*N^2)*S[1, 1, {1/2, 1}, N])/
      (9*(-1 + N)*N^3*(1 + N)^3*(2 + N))) + 
   (2^(10 - N)*(2 + N + N^2)*(42 + 73*N + 73*N^2)*(-18 + 33*N + 4*N^2 + 8*N^3 - 
      24*N^4 + 9*N^5)*S[1, 1, {1, 2}, N])/(27*(-3 + N)*(-2 + N)*(-1 + N)^2*N^4*
     (1 + N)^2*(2 + N)) + (2^(10 - N)*(2 + N + N^2)*(42 + 73*N + 73*N^2)*
     (-18 + 33*N + 4*N^2 + 8*N^3 - 24*N^4 + 9*N^5)*S[1, 1, {2, 1}, N])/
    (27*(-3 + N)*(-2 + N)*(-1 + N)^2*N^4*(1 + N)^2*(2 + N)) + 
   (512*(2 + N + N^2)^2*(42 + 73*N + 73*N^2)*S[1, 2, {1/2, 2}, N])/
    (9*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
   (512*(-36 - 648*N - 1165*N^2 - 519*N^3 + 1028*N^4 + 1545*N^5 + 515*N^6)*
     S[2, 1, 1, N])/(9*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
   (4096*(6 + 13*N + 13*N^2)*S[3, 1, 1, N])/(N*(1 + N)) - 
   (512*(2 + N + N^2)^2*(42 + 73*N + 73*N^2)*S[1, 1, 1, {1/2, 1, 2}, N])/
    (9*(-1 + N)*N^3*(1 + N)^3*(2 + N)) - 
   (512*(2 + N + N^2)^2*(42 + 73*N + 73*N^2)*S[1, 1, 1, {1/2, 2, 1}, N])/
    (9*(-1 + N)*N^3*(1 + N)^3*(2 + N)));

c[6,6,N] = (-1472256 - 7271424*N - 4202496*N^2 + 31649280*N^3 + 70185248*N^4 + 
   12217024*N^5 - 144590816*N^6 - 184638528*N^7 + 17088365*N^8 + 
   193526336*N^9 + 2551268*N^10 - 372230152*N^11 - 415220530*N^12 - 
   38551128*N^13 + 325684156*N^14 + 358617928*N^15 + 186165581*N^16 + 
   49884120*N^17 + 5542680*N^18)/(7290*(-1 + N)^3*N^6*(1 + N)^6*(2 + N)^3) - 
 (16*(49248 - 455760*N - 2383344*N^2 - 4370520*N^3 - 1708010*N^4 + 
    4433675*N^5 + 3527644*N^6 - 9636392*N^7 - 19464761*N^8 - 8200473*N^9 + 
    15115046*N^10 + 26429386*N^11 + 18813413*N^12 + 6650084*N^13 + 950012*N^14)*
   S[1, N])/(3645*(-1 + N)^2*N^5*(1 + N)^5*(2 + N)^2) + 
 (16*(-370656 - 1994544*N - 1896768*N^2 + 4847832*N^3 + 11871466*N^4 + 
    1154757*N^5 - 26652679*N^6 - 36579294*N^7 - 10757640*N^8 + 22479705*N^9 + 
    28050857*N^10 + 12848136*N^11 + 2141356*N^12)*S[1, N]^2)/
  (3645*(-1 + N)^2*N^4*(1 + N)^4*(2 + N)^2) - 
 (256*(1764 - 3132*N - 27427*N^2 - 57894*N^3 - 34567*N^4 + 42648*N^5 + 
    96536*N^6 + 70560*N^7 + 17640*N^8)*S[1, N]^3)/
  (405*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
 (128*(-3996 - 31356*N - 56515*N^2 - 27078*N^3 + 44561*N^4 + 69720*N^5 + 
    23240*N^6)*S[1, N]^4)/(405*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
 (16384*(3 + 7*N + 7*N^2)*S[1, N]^5)/(45*N*(1 + N)) + (16384*S[1, N]^6)/45;

c[6,5,N] = (106500096 + 702494208*N + 1241913600*N^2 - 195524352*N^3 - 2992191360*N^4 - 
   2143308032*N^5 + 4035876736*N^6 + 8164129328*N^7 + 4756193400*N^8 - 
   1123589510*N^9 - 7506284833*N^10 - 19282031764*N^11 - 29071756965*N^12 - 
   17348175000*N^13 + 14182112834*N^14 + 35037050528*N^15 + 27070962358*N^16 + 
   6038424258*N^17 - 6109319557*N^18 - 6206093900*N^19 - 2622383849*N^20 - 
   568061076*N^21 - 51641916*N^22)/(7290*(-1 + N)^4*N^7*(1 + N)^7*(2 + N)^4) - 
 (16384*S[1, N]^6)/45 + 
 z3*((8*(-44064 - 278064*N - 367200*N^2 + 334648*N^3 + 1243254*N^4 + 
      256125*N^5 - 2767975*N^6 - 3938430*N^7 - 1131420*N^8 + 2576225*N^9 + 
      3189345*N^10 + 1458600*N^11 + 243100*N^12))/(405*(-1 + N)^2*N^4*(1 + N)^4*
     (2 + N)^2) - (64*(14472 - 5652*N - 142158*N^2 - 328283*N^3 - 195359*N^4 + 
      262027*N^5 + 586489*N^6 + 427840*N^7 + 106960*N^8)*S[1, N])/
    (405*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
   (128*(-3348 - 30708*N - 55865*N^2 - 26994*N^3 + 44803*N^4 + 69960*N^5 + 
      23320*N^6)*S[1, N]^2)/(135*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
   (16384*(3 + 7*N + 7*N^2)*S[1, N]^3)/(9*N*(1 + N)) + (8192*S[1, N]^4)/3) + 
 z2*((8*(23328 - 1328400*N - 5167872*N^2 - 7844184*N^3 - 1280246*N^4 + 
      8919151*N^5 + 2333913*N^6 - 24817534*N^7 - 39150634*N^8 - 11344965*N^9 + 
      34770317*N^10 + 53828852*N^11 + 36992802*N^12 + 12932920*N^13 + 
      1847560*N^14))/(1215*(-1 + N)^2*N^5*(1 + N)^5*(2 + N)^2) - 
   (16*(-1008288 - 4172688*N - 2315232*N^2 + 13311672*N^3 + 24225766*N^4 - 
      4791453*N^5 - 63840001*N^6 - 77240466*N^7 - 16895640*N^8 + 51817215*N^9 + 
      60571007*N^10 + 27385944*N^11 + 4564324*N^12)*S[1, N])/
    (1215*(-1 + N)^2*N^4*(1 + N)^4*(2 + N)^2) + 
   (128*(33372 - 114120*N - 660789*N^2 - 1242611*N^3 - 624728*N^4 + 
      1031221*N^5 + 2069287*N^6 + 1479040*N^7 + 369760*N^8)*S[1, N]^2)/
    (405*(-1 + N)*N^3*(1 + N)^3*(2 + N)) - 
   (256*(-13572 - 86052*N - 145285*N^2 - 59466*N^3 + 117767*N^4 + 177000*N^5 + 
      59000*N^6)*S[1, N]^3)/(135*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + 
   (8192*(27 + 58*N + 58*N^2)*S[1, N]^4)/(9*N*(1 + N)) - (49152*S[1, N]^5)/5) - 
 (16*(54432 - 482544*N - 2413296*N^2 - 4209720*N^3 - 1094246*N^4 + 
    5284921*N^5 + 3752526*N^6 - 10682671*N^7 - 21171466*N^8 - 9008010*N^9 + 
    15951023*N^10 + 28044593*N^11 + 19975218*N^12 + 7062055*N^13 + 
    1008865*N^14)*S[2, N])/(1215*(-1 + N)^2*N^5*(1 + N)^5*(2 + N)^2) + 
 S[1, N]^5*((512*(300 + 444*N - 3073*N^2 - 2922*N^3 + 755*N^4 + 2256*N^5 + 
      752*N^6))/(45*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + (114688*S[2, N])/15) + 
 (16*(-44064 - 278064*N - 367200*N^2 + 334648*N^3 + 1243254*N^4 + 256125*N^5 - 
    2767975*N^6 - 3938430*N^7 - 1131420*N^8 + 2576225*N^9 + 3189345*N^10 + 
    1458600*N^11 + 243100*N^12)*S[3, N])/(405*(-1 + N)^2*N^4*(1 + N)^4*
   (2 + N)^2) + S[1, N]^4*
  ((-256*(31536 - 41508*N + 75708*N^2 + 585823*N^3 + 528587*N^4 - 650172*N^5 - 
      1139676*N^6 - 314637*N^7 + 397455*N^8 + 305150*N^9 + 61030*N^10))/
    (405*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) - 
   (4096*(42 + 95*N + 95*N^2)*S[2, N])/(9*N*(1 + N)) + (16384*S[3, N])/3) + 
 S[1, N]^3*((32*(857088 + 2181888*N + 1609560*N^2 + 2656972*N^3 + 9210470*N^4 + 
      8499645*N^5 - 12749067*N^6 - 30943902*N^7 - 19247292*N^8 + 4102229*N^9 + 
      11569417*N^10 + 5708160*N^11 + 951360*N^12))/
    (405*(-1 + N)^2*N^4*(1 + N)^4*(2 + N)^2) + 
   (512*(-1596 - 11756*N - 20795*N^2 - 9538*N^3 + 16581*N^4 + 25620*N^5 + 
      8540*N^6)*S[2, N])/(45*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - 
   (32768*(3 + 7*N + 7*N^2)*S[3, N])/(9*N*(1 + N))) + 
 S[1, N]^2*((-8*(-24447744 - 200921472*N - 385704288*N^2 - 170908272*N^3 + 
      187326288*N^4 + 86249168*N^5 + 361563706*N^6 + 1948956053*N^7 + 
      2795846233*N^8 + 293284853*N^9 - 3141429083*N^10 - 3305001401*N^11 - 
      827809597*N^12 + 865837903*N^13 + 807348101*N^14 + 269969536*N^15 + 
      33746192*N^16))/(3645*(-1 + N)^3*N^5*(1 + N)^5*(2 + N)^3) - 
   (256*(17388 - 34668*N - 273537*N^2 - 563512*N^3 - 324541*N^4 + 429278*N^5 + 
      944126*N^6 + 686600*N^7 + 171650*N^8)*S[2, N])/
    (405*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + 
   (256*(-3348 - 30708*N - 55865*N^2 - 26994*N^3 + 44803*N^4 + 69960*N^5 + 
      23320*N^6)*S[3, N])/(135*(-1 + N)*N^2*(1 + N)^2*(2 + N))) + 
 S[1, N]*((8*(14167872 - 663552*N - 164398032*N^2 - 391132368*N^3 - 
      265726788*N^4 + 283715288*N^5 + 684672197*N^6 + 864214235*N^7 + 
      1303616707*N^8 + 1408214147*N^9 - 170659520*N^10 - 2690600705*N^11 - 
      3415214358*N^12 - 1668796775*N^13 + 338816387*N^14 + 931142542*N^15 + 
      543413003*N^16 + 149116500*N^17 + 16568500*N^18))/
    (3645*(-1 + N)^3*N^6*(1 + N)^6*(2 + N)^3) + 
   (32*(-417312 - 2099088*N - 1785600*N^2 + 5573496*N^3 + 12706462*N^4 + 
      754275*N^5 - 28941655*N^6 - 39059478*N^7 - 11145306*N^8 + 24226215*N^9 + 
      29991749*N^10 + 13716276*N^11 + 2286046*N^12)*S[2, N])/
    (1215*(-1 + N)^2*N^4*(1 + N)^4*(2 + N)^2) - 
   (128*(14472 - 5652*N - 142158*N^2 - 328283*N^3 - 195359*N^4 + 262027*N^5 + 
      586489*N^6 + 427840*N^7 + 106960*N^8)*S[3, N])/
    (405*(-1 + N)*N^3*(1 + N)^3*(2 + N)));

d[3,1,N] = (32*(6 + 13*N + 13*N^2)*(6 + 17*N - 2*N^3 + N^4 + 2*N^5))/
  (3*(-1 + N)*N^4*(1 + N)^3) + 
 z3*((-128*(6 + 13*N + 13*N^2))/((-1 + N)*N^2*(1 + N)^2) + 
   (1536*S[1, N])/((-1 + N)*N*(1 + N))) + 
 z2*((-64*(6 + 13*N + 13*N^2)*(2 - N^2 + N^4))/(3*(-1 + N)*N^3*(1 + N)^2) + 
   (128*(18 + 25*N + 7*N^2 - 6*N^3 + 6*N^4 + 6*N^5)*S[1, N])/
    (3*(-1 + N)*N^2*(1 + N)^2) - (512*S[1, N]^2)/((-1 + N)*N*(1 + N))) + 
 (64*(6 + 13*N + 13*N^2)*(2 - N^2 + N^4)*S[2, N])/(3*(-1 + N)*N^3*(1 + N)^2) + 
 (512*S[1, N]^2*S[2, N])/((-1 + N)*N*(1 + N)) + 
 (128*(6 + 13*N + 13*N^2)*S[3, N])/(3*(-1 + N)*N^2*(1 + N)^2) + 
 (-1)^N*(S[-3, N]*((64*(6 + 13*N + 13*N^2))/(3*(-1 + N)*N*(1 + N)) - 
     (256*S[1, N])/(-1 + N)) + 
   z3*((-64*(6 + 13*N + 13*N^2))/((-1 + N)*N*(1 + N)) + 
     (768*S[1, N])/(-1 + N)) + 
   S[-2, N]*((-128*(6 + 13*N + 13*N^2)*(2 + 4*N + 5*N^2 + N^3))/
      (3*(-1 + N)*N^3*(1 + N)^3) + (128*(8 + 22*N + 39*N^2 + 30*N^3 + 13*N^4)*
       S[1, N])/((-1 + N)*N^2*(1 + N)^2) - (1536*S[1, N]^2)/(-1 + N)) + 
   z2*((-64*(6 + 13*N + 13*N^2)*(2 + 4*N + 5*N^2 + N^3))/
      (3*(-1 + N)*N^3*(1 + N)^3) + (64*(8 + 22*N + 39*N^2 + 30*N^3 + 13*N^4)*
       S[1, N])/((-1 + N)*N^2*(1 + N)^2) - (768*S[1, N]^2)/(-1 + N)) - 
   (128*(6 + 13*N + 13*N^2)*S[-2, 1, N])/((-1 + N)*N*(1 + N)) + 
   (1536*S[1, N]*S[-2, 1, N])/(-1 + N)) + (128*(6 + 13*N + 13*N^2)*S[2, 1, N])/
  (3*(-1 + N)*N^2*(1 + N)^2) + 
 S[1, N]*((-128*(6 + 17*N - 2*N^3 + N^4 + 2*N^5))/((-1 + N)*N^3*(1 + N)^2) - 
   (128*(18 + 25*N + 7*N^2 - 6*N^3 + 6*N^4 + 6*N^5)*S[2, N])/
    (3*(-1 + N)*N^2*(1 + N)^2) - (512*S[3, N])/((-1 + N)*N*(1 + N)) - 
   (512*S[2, 1, N])/((-1 + N)*N*(1 + N)));

d[4,2,N] = (32*(-76 - 68*N - 3*N^2 + 130*N^3 + 65*N^4)*(6 + 17*N - 2*N^3 + N^4 + 2*N^5))/
  (3*(-1 + N)^2*N^4*(1 + N)^3*(2 + N)) + 
 z3*((-128*(-76 - 68*N - 3*N^2 + 130*N^3 + 65*N^4))/
    ((-1 + N)^2*N^2*(1 + N)^2*(2 + N)) + (2048*(3 + 7*N + 7*N^2)*S[1, N])/
    ((-1 + N)*N^2*(1 + N)^2) - (6144*S[1, N]^2)/((-1 + N)*N*(1 + N))) + 
 z2*((-64*(2 - N^2 + N^4)*(-76 - 68*N - 3*N^2 + 130*N^3 + 65*N^4))/
    (3*(-1 + N)^2*N^3*(1 + N)^2*(2 + N)) + 
   (128*(-96 - 252*N - 84*N^2 + 309*N^3 + 226*N^4 - 135*N^5 - 88*N^6 + 
      112*N^7 + 56*N^8)*S[1, N])/(3*(-1 + N)^2*N^3*(1 + N)^2*(2 + N)) - 
   (1024*(12 + 20*N + 11*N^2 - 3*N^3 + 3*N^4 + 3*N^5)*S[1, N]^2)/
    (3*(-1 + N)*N^2*(1 + N)^2) + (2048*S[1, N]^3)/((-1 + N)*N*(1 + N))) + 
 (64*(2 - N^2 + N^4)*(-76 - 68*N - 3*N^2 + 130*N^3 + 65*N^4)*S[2, N])/
  (3*(-1 + N)^2*N^3*(1 + N)^2*(2 + N)) - (2048*S[1, N]^3*S[2, N])/
  ((-1 + N)*N*(1 + N)) + (128*(-76 - 68*N - 3*N^2 + 130*N^3 + 65*N^4)*S[3, N])/
  (3*(-1 + N)^2*N^2*(1 + N)^2*(2 + N)) + 
 (-1)^N*(z3*((-64*(-76 - 68*N - 3*N^2 + 130*N^3 + 65*N^4))/
      ((-1 + N)^2*N*(1 + N)*(2 + N)) + (1024*(3 + 7*N + 7*N^2)*S[1, N])/
      ((-1 + N)*N*(1 + N)) - (3072*S[1, N]^2)/(-1 + N)) + 
   S[-3, N]*((64*(-76 - 68*N - 3*N^2 + 130*N^3 + 65*N^4))/
      (3*(-1 + N)^2*N*(1 + N)*(2 + N)) - (1024*(3 + 7*N + 7*N^2)*S[1, N])/
      (3*(-1 + N)*N*(1 + N)) + (1024*S[1, N]^2)/(-1 + N)) + 
   z2*((-64*(2 + 4*N + 5*N^2 + N^3)*(-76 - 68*N - 3*N^2 + 130*N^3 + 65*N^4))/
      (3*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)) + 
     (64*(-192 - 736*N - 1540*N^2 - 1444*N^3 - 21*N^4 + 1672*N^5 + 1750*N^6 + 
        892*N^7 + 195*N^8)*S[1, N])/(3*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)) - 
     (1024*(2 + 7*N + 15*N^2 + 15*N^3 + 7*N^4)*S[1, N]^2)/
      ((-1 + N)*N^2*(1 + N)^2) + (3072*S[1, N]^3)/(-1 + N)) + 
   S[-2, N]*((-128*(2 + 4*N + 5*N^2 + N^3)*(-76 - 68*N - 3*N^2 + 130*N^3 + 
        65*N^4))/(3*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)) + 
     (128*(-192 - 736*N - 1540*N^2 - 1444*N^3 - 21*N^4 + 1672*N^5 + 1750*N^6 + 
        892*N^7 + 195*N^8)*S[1, N])/(3*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)) - 
     (2048*(2 + 7*N + 15*N^2 + 15*N^3 + 7*N^4)*S[1, N]^2)/
      ((-1 + N)*N^2*(1 + N)^2) + (6144*S[1, N]^3)/(-1 + N)) - 
   (128*(-76 - 68*N - 3*N^2 + 130*N^3 + 65*N^4)*S[-2, 1, N])/
    ((-1 + N)^2*N*(1 + N)*(2 + N)) + (2048*(3 + 7*N + 7*N^2)*S[1, N]*
     S[-2, 1, N])/((-1 + N)*N*(1 + N)) - (6144*S[1, N]^2*S[-2, 1, N])/
    (-1 + N)) + (128*(-76 - 68*N - 3*N^2 + 130*N^3 + 65*N^4)*S[2, 1, N])/
  (3*(-1 + N)^2*N^2*(1 + N)^2*(2 + N)) + 
 S[1, N]^2*((512*(6 + 17*N - 2*N^3 + N^4 + 2*N^5))/((-1 + N)*N^3*(1 + N)^2) + 
   (1024*(12 + 20*N + 11*N^2 - 3*N^3 + 3*N^4 + 3*N^5)*S[2, N])/
    (3*(-1 + N)*N^2*(1 + N)^2) + (2048*S[3, N])/((-1 + N)*N*(1 + N)) + 
   (2048*S[2, 1, N])/((-1 + N)*N*(1 + N))) + 
 S[1, N]*((-512*(3 + 7*N + 7*N^2)*(6 + 17*N - 2*N^3 + N^4 + 2*N^5))/
    (3*(-1 + N)*N^4*(1 + N)^3) - 
   (128*(-96 - 252*N - 84*N^2 + 309*N^3 + 226*N^4 - 135*N^5 - 88*N^6 + 
      112*N^7 + 56*N^8)*S[2, N])/(3*(-1 + N)^2*N^3*(1 + N)^2*(2 + N)) - 
   (2048*(3 + 7*N + 7*N^2)*S[3, N])/(3*(-1 + N)*N^2*(1 + N)^2) - 
   (2048*(3 + 7*N + 7*N^2)*S[2, 1, N])/(3*(-1 + N)*N^2*(1 + N)^2));

d[5,3,N] = (64*(6 + 17*N - 2*N^3 + N^4 + 2*N^5)*(216 + 276*N - 854*N^2 - 2897*N^3 - 
    1936*N^4 + 2509*N^5 + 5993*N^6 + 4420*N^7 + 1105*N^8))/
  (27*(-1 + N)^2*N^6*(1 + N)^5*(2 + N)) + 
 z3*((-256*(216 + 276*N - 854*N^2 - 2897*N^3 - 1936*N^4 + 2509*N^5 + 5993*N^6 + 
      4420*N^7 + 1105*N^8))/(9*(-1 + N)^2*N^4*(1 + N)^4*(2 + N)) + 
   (1024*(-36 - 792*N - 1549*N^2 - 843*N^3 + 1256*N^4 + 2013*N^5 + 671*N^6)*
     S[1, N])/(9*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)) - 
   (12288*(2 + 5*N + 5*N^2)*S[1, N]^2)/((-1 + N)*N^2*(1 + N)^2) + 
   (16384*S[1, N]^3)/((-1 + N)*N*(1 + N))) + 
 z2*((-128*(2 - N^2 + N^4)*(216 + 276*N - 854*N^2 - 2897*N^3 - 1936*N^4 + 
      2509*N^5 + 5993*N^6 + 4420*N^7 + 1105*N^8))/(27*(-1 + N)^2*N^5*(1 + N)^4*
     (2 + N)) + (256*(72 - 3036*N - 10146*N^2 - 10809*N^3 + 4326*N^4 + 
      18713*N^5 + 11221*N^6 - 4218*N^7 - 3437*N^8 + 5196*N^9 + 5368*N^10 + 
      1342*N^11)*S[1, N])/(27*(-1 + N)^2*N^4*(1 + N)^4*(2 + N)) - 
   (1024*(-468 - 2088*N - 2521*N^2 + 561*N^3 + 3254*N^4 + 1527*N^5 - 733*N^6 + 
      108*N^7 + 810*N^8 + 270*N^9)*S[1, N]^2)/(27*(-1 + N)^2*N^3*(1 + N)^3*
     (2 + N)) + (4096*(10 + 19*N + 13*N^2 - 2*N^3 + 2*N^4 + 2*N^5)*S[1, N]^3)/
    (3*(-1 + N)*N^2*(1 + N)^2) - (16384*S[1, N]^4)/(3*(-1 + N)*N*(1 + N))) + 
 (128*(2 - N^2 + N^4)*(216 + 276*N - 854*N^2 - 2897*N^3 - 1936*N^4 + 2509*N^5 + 
    5993*N^6 + 4420*N^7 + 1105*N^8)*S[2, N])/(27*(-1 + N)^2*N^5*(1 + N)^4*
   (2 + N)) + (16384*S[1, N]^4*S[2, N])/(3*(-1 + N)*N*(1 + N)) + 
 (256*(216 + 276*N - 854*N^2 - 2897*N^3 - 1936*N^4 + 2509*N^5 + 5993*N^6 + 
    4420*N^7 + 1105*N^8)*S[3, N])/(27*(-1 + N)^2*N^4*(1 + N)^4*(2 + N)) + 
 (-1)^N*(S[-3, N]*((128*(216 + 276*N - 854*N^2 - 2897*N^3 - 1936*N^4 + 
        2509*N^5 + 5993*N^6 + 4420*N^7 + 1105*N^8))/(27*(-1 + N)^2*N^3*
       (1 + N)^3*(2 + N)) - (512*(-36 - 792*N - 1549*N^2 - 843*N^3 + 1256*N^4 + 
        2013*N^5 + 671*N^6)*S[1, N])/(27*(-1 + N)^2*N^2*(1 + N)^2*(2 + N)) + 
     (2048*(2 + 5*N + 5*N^2)*S[1, N]^2)/((-1 + N)*N*(1 + N)) - 
     (8192*S[1, N]^3)/(3*(-1 + N))) + 
   z3*((-128*(216 + 276*N - 854*N^2 - 2897*N^3 - 1936*N^4 + 2509*N^5 + 
        5993*N^6 + 4420*N^7 + 1105*N^8))/(9*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)) + 
     (512*(-36 - 792*N - 1549*N^2 - 843*N^3 + 1256*N^4 + 2013*N^5 + 671*N^6)*
       S[1, N])/(9*(-1 + N)^2*N^2*(1 + N)^2*(2 + N)) - 
     (6144*(2 + 5*N + 5*N^2)*S[1, N]^2)/((-1 + N)*N*(1 + N)) + 
     (8192*S[1, N]^3)/(-1 + N)) + 
   S[-2, N]*((-256*(2 + 4*N + 5*N^2 + N^3)*(216 + 276*N - 854*N^2 - 2897*N^3 - 
        1936*N^4 + 2509*N^5 + 5993*N^6 + 4420*N^7 + 1105*N^8))/
      (27*(-1 + N)^2*N^5*(1 + N)^5*(2 + N)) + 
     (256*(-288 - 6264*N - 24308*N^2 - 49246*N^3 - 48841*N^4 - 1355*N^5 + 
        61043*N^6 + 81526*N^7 + 52711*N^8 + 19259*N^9 + 3315*N^10)*S[1, N])/
      (27*(-1 + N)^2*N^4*(1 + N)^4*(2 + N)) - 
     (1024*(-288 - 1188*N - 2916*N^2 - 3637*N^3 - 1420*N^4 + 2825*N^5 + 
        4529*N^6 + 2864*N^7 + 671*N^8)*S[1, N]^2)/(9*(-1 + N)^2*N^3*(1 + N)^3*
       (2 + N)) + (4096*(8 + 34*N + 83*N^2 + 94*N^3 + 45*N^4)*S[1, N]^3)/
      (3*(-1 + N)*N^2*(1 + N)^2) - (16384*S[1, N]^4)/(-1 + N)) + 
   z2*((-128*(2 + 4*N + 5*N^2 + N^3)*(216 + 276*N - 854*N^2 - 2897*N^3 - 
        1936*N^4 + 2509*N^5 + 5993*N^6 + 4420*N^7 + 1105*N^8))/
      (27*(-1 + N)^2*N^5*(1 + N)^5*(2 + N)) + 
     (128*(-288 - 6264*N - 24308*N^2 - 49246*N^3 - 48841*N^4 - 1355*N^5 + 
        61043*N^6 + 81526*N^7 + 52711*N^8 + 19259*N^9 + 3315*N^10)*S[1, N])/
      (27*(-1 + N)^2*N^4*(1 + N)^4*(2 + N)) - 
     (512*(-288 - 1188*N - 2916*N^2 - 3637*N^3 - 1420*N^4 + 2825*N^5 + 
        4529*N^6 + 2864*N^7 + 671*N^8)*S[1, N]^2)/(9*(-1 + N)^2*N^3*(1 + N)^3*
       (2 + N)) + (2048*(8 + 34*N + 83*N^2 + 94*N^3 + 45*N^4)*S[1, N]^3)/
      (3*(-1 + N)*N^2*(1 + N)^2) - (8192*S[1, N]^4)/(-1 + N)) - 
   (256*(216 + 276*N - 854*N^2 - 2897*N^3 - 1936*N^4 + 2509*N^5 + 5993*N^6 + 
      4420*N^7 + 1105*N^8)*S[-2, 1, N])/(9*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)) + 
   (1024*(-36 - 792*N - 1549*N^2 - 843*N^3 + 1256*N^4 + 2013*N^5 + 671*N^6)*
     S[1, N]*S[-2, 1, N])/(9*(-1 + N)^2*N^2*(1 + N)^2*(2 + N)) - 
   (12288*(2 + 5*N + 5*N^2)*S[1, N]^2*S[-2, 1, N])/((-1 + N)*N*(1 + N)) + 
   (16384*S[1, N]^3*S[-2, 1, N])/(-1 + N)) + 
 (256*(216 + 276*N - 854*N^2 - 2897*N^3 - 1936*N^4 + 2509*N^5 + 5993*N^6 + 
    4420*N^7 + 1105*N^8)*S[2, 1, N])/(27*(-1 + N)^2*N^4*(1 + N)^4*(2 + N)) + 
 S[1, N]^3*((-4096*(6 + 17*N - 2*N^3 + N^4 + 2*N^5))/
    (3*(-1 + N)*N^3*(1 + N)^2) - 
   (4096*(10 + 19*N + 13*N^2 - 2*N^3 + 2*N^4 + 2*N^5)*S[2, N])/
    (3*(-1 + N)*N^2*(1 + N)^2) - (16384*S[3, N])/(3*(-1 + N)*N*(1 + N)) - 
   (16384*S[2, 1, N])/(3*(-1 + N)*N*(1 + N))) + 
 S[1, N]^2*((1024*(2 + 5*N + 5*N^2)*(6 + 17*N - 2*N^3 + N^4 + 2*N^5))/
    ((-1 + N)*N^4*(1 + N)^3) + 
   (1024*(-468 - 2088*N - 2521*N^2 + 561*N^3 + 3254*N^4 + 1527*N^5 - 733*N^6 + 
      108*N^7 + 810*N^8 + 270*N^9)*S[2, N])/(27*(-1 + N)^2*N^3*(1 + N)^3*
     (2 + N)) + (4096*(2 + 5*N + 5*N^2)*S[3, N])/((-1 + N)*N^2*(1 + N)^2) + 
   (4096*(2 + 5*N + 5*N^2)*S[2, 1, N])/((-1 + N)*N^2*(1 + N)^2)) + 
 S[1, N]*((-256*(6 + 17*N - 2*N^3 + N^4 + 2*N^5)*(-36 - 792*N - 1549*N^2 - 
      843*N^3 + 1256*N^4 + 2013*N^5 + 671*N^6))/(27*(-1 + N)^2*N^5*(1 + N)^4*
     (2 + N)) - (256*(72 - 3036*N - 10146*N^2 - 10809*N^3 + 4326*N^4 + 
      18713*N^5 + 11221*N^6 - 4218*N^7 - 3437*N^8 + 5196*N^9 + 5368*N^10 + 
      1342*N^11)*S[2, N])/(27*(-1 + N)^2*N^4*(1 + N)^4*(2 + N)) - 
   (1024*(-36 - 792*N - 1549*N^2 - 843*N^3 + 1256*N^4 + 2013*N^5 + 671*N^6)*
     S[3, N])/(27*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)) - 
   (1024*(-36 - 792*N - 1549*N^2 - 843*N^3 + 1256*N^4 + 2013*N^5 + 671*N^6)*
     S[2, 1, N])/(27*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)));

c[3,3,z] = {572/9 - (704*z2)/3 + (512*z3)/3, (5744/27 - 256*z2)/(1 - z) - 
  (1408*H[1, z])/(3*(1 - z)) + (256*H[1, z]^2)/(1 - z), 
 (-4*(-32 + 1399*z + 37*z^2 + 32*z^3))/(27*z) + (736*(1 + z)*z2)/3 + 
  (16*(11 + 57*z + 44*z^2 + 20*z^3)*H[0, z])/(9*(-1 + z)) - 
  (8*(-3 + 19*z^2)*H[0, z]^2)/(3*(-1 + z)) + 
  ((16*(-20 + 189*z + 75*z^2 + 20*z^3))/(9*z) - (128*(1 + z^2)*H[0, z])/
     (-1 + z))*H[1, z] - 128*(1 + z)*H[1, z]^2 - (352*(1 + z)*H[0, 1, z])/3};

c[3,2,z] = {-2774/9 + (7424*z2)/9 - 256*z2^2 + (32*z3)/3, 
 (-23608/27 + 832*z2 + 384*z3)/(1 - z) - ((-4480/3 + 512*z2)*H[1, z])/(1 - z) - 
  (512*H[1, z]^2)/(1 - z), (8*(206 + 4381*z - 1727*z^2 + 91*z^3))/(27*z) - 
  (32*(-5 + 3*z)*(5 + 3*z)*z3)/(-1 + z) - 
  (4*(32 + 1101*z - 1359*z^2 + 2150*z^3 + 224*z^4)*H[0, z])/(9*(-1 + z)*z) - 
  (4*(-5 - 141*z - 214*z^2 + 32*z^3)*H[0, z]^2)/(3*(-1 + z)) - 
  (64*(1 + 3*z^2)*H[0, z]^3)/(3*(-1 + z)) + 
  ((-224*(-4 + 3*z + 57*z^2 + 4*z^3))/(9*z) - 
    (128*(2 - 9*z - 9*z^2 - 9*z^3 + 2*z^4)*H[0, z])/(3*(-1 + z)*z) - 
    (192*(1 + z^2)*H[0, z]^2)/(-1 + z))*H[1, z] + 
  ((-32*(-4 - 11*z - 5*z^2 + 4*z^3))/z - (128*(1 + z^2)*H[0, z])/(-1 + z))*
   H[1, z]^2 + z2*((16*(-8 - 192*z - 99*z^2 + 52*z^3))/(3*z) + 
    (256*(2 + z^2)*H[0, z])/(-1 + z) + 256*(1 + z)*H[1, z]) + 
  ((-16*(12 - 75*z - 60*z^2 + 32*z^3))/(3*z) + (64*(1 + 3*z^2)*H[0, z])/
     (-1 + z))*H[0, 1, z] - (32*(7 + 9*z^2)*H[0, 0, 1, z])/(-1 + z) + 
  384*(1 + z)*H[0, 1, 1, z]};

c[3,1,z] = {28889/27 + (5536*z2^2)/15 - 808*z3 + z2*(-23968/27 - 576*ln2 + 320*z3) - 
  480*z5, (164608/81 + (-7696/9 - 768*ln2)*z2 - (768*z2^2)/5 - 320*z3)/
   (1 - z) - ((48832/27 - 1536*z2)*H[1, z])/(1 - z) + 
  (2432*H[1, z]^2)/(9*(1 - z)) - (2048*H[1, z]^3)/(9*(1 - z)), 
 (-4*(4224 - 15552*z + 164818*z^2 - 2101783*z^3 + 2394706*z^4 + 3462107*z^5 - 
     5291512*z^6 - 110257*z^7 + 2622514*z^8 - 936915*z^9 + 57250*z^10))/
   (2025*(-1 + z)^3*z^3*(1 + z)^2) + 
  (16*(-533 + 208*z - 153*z^2 + 136*z^3)*z2^2)/(5*(-1 + z)) + 
  ((4*(30200 - 223850*z + 1002108*z^2 - 686213*z^3 - 2628594*z^4 + 
       2516139*z^5 + 3071934*z^6 - 2699039*z^7 - 1211118*z^8 + 830563*z^9 + 
       164270*z^10))/(675*(-1 + z)^4*z*(1 + z)^3) - 
    (32*(26 - 301*z - 665*z^2 - 114*z^3 + 776*z^4 + 1375*z^5 + 631*z^6)*
      H[-1, z])/(9*(-1 + z)*z*(1 + z)^3) - 
    (32*(-16 + 126*z - 37*z^2 - 31*z^3 + 6*z^4)*H[-1, z]^2)/(3*(-1 + z)*z) - 
    (256*(2 + z)*(1 + z + z^2)*H[-1, z]^3)/z)*H[0, z] + 
  ((-4*(-160 - 15*z - 2182*z^2 - 5043*z^3 + 16926*z^4 + 13059*z^5 - 52726*z^6 + 
       13231*z^7 + 17962*z^8 - 8432*z^9 + 2260*z^10))/
     (45*(-1 + z)^4*z*(1 + z)^3) + (16*(-24 + 238*z - 65*z^2 - 61*z^3 + 8*z^4)*
      H[-1, z])/(3*(-1 + z)*z) + (352*(2 + z)*(1 + z + z^2)*H[-1, z]^2)/z)*
   H[0, z]^2 + ((16*(1 - 114*z + 409*z^2 - 402*z^3 + 12*z^4 + 78*z^5))/
     (9*(-1 + z)^3) - (320*(2 + z)*(1 + z + z^2)*H[-1, z])/(3*z))*H[0, z]^3 - 
  (8*(7 - z + 16*z^2 + 2*z^3)*H[0, z]^4)/(3*(-1 + z)) + 
  ((8*(704 - 2944*z - 1168*z^2 + 54888*z^3 + 383499*z^4 - 1043373*z^5 - 
       253541*z^6 + 1882043*z^7 - 498263*z^8 - 1107599*z^9 + 464769*z^10 + 
       82585*z^11))/(675*(-1 + z)^3*z^4*(1 + z)^2) + 
    (32*(-2 + z)*(16 - 40*z - 50*z^2 + 3*z^3)*H[-1, 1 - z])/(9*z^2) + 
    ((-16*(-16 + 168*z + 35*z^2 - 2845*z^3 + 8047*z^4 - 9443*z^5 + 4988*z^6 - 
         1092*z^7 + 94*z^8))/(9*(-1 + z)^4*z^2) - (512*z*(1 + z)*H[-1, 1 - z])/
       3 + (512*(1 + z^2)*H[-1, z])/(-1 + z))*H[0, z] + 
    (16*(-8 + 44*z - 149*z^2 + 281*z^3 - 221*z^4 + 7*z^5 + 30*z^6)*H[0, z]^2)/
     (3*(-1 + z)^3*z) - (32*(8 - 23*z + 18*z^2 + 3*z^3)*H[0, z]^3)/
     (3*(-1 + z)*z))*H[1, z] + 
  ((16*(-24 - 116*z - 1201*z^2 + 1001*z^3 + 170*z^4))/(9*z^2) + 
    (8*(24 + 149*z - 175*z^2 + 50*z^3 + 116*z^4)*H[0, z])/(3*(-1 + z)*z) + 
    (16*(-12 + 53*z - 27*z^2 + 14*z^3)*H[0, z]^2)/((-1 + z)*z))*H[1, z]^2 + 
  ((64*(-12 + 7*z + 7*z^2 + 12*z^3))/(9*z) + 
    (64*(-4 + 16*z - 9*z^2 + 3*z^3)*H[0, z])/(3*(-1 + z)*z))*H[1, z]^3 + 
  z3*((-16*(-32 + 225*z - 418*z^2 + 16*z^3 + 490*z^4 - 353*z^5 + 8*z^6))/
     (3*(-1 + z)^3*z) + (1408*(2 + z)*(1 + z + z^2)*H[-1, z])/z - 
    (64*(-20 + 2*z + 9*z^2 + 6*z^3)*H[0, z])/(-1 + z) - 
    (64*(-12 + 53*z - 27*z^2 + 18*z^3)*H[1, z])/((-1 + z)*z)) - 
  (512*z*(1 + z)*H[1, z]*H[-1, 1, 1 - z])/3 - 
  (512*(1 + z^2)*H[0, z]*H[-1, 1, z])/(-1 + z) + 
  ((32*(-2 + z)*(16 - 40*z - 50*z^2 + 3*z^3))/(9*z^2) - 
    (512*z*(1 + z)*H[0, z])/3 + ((128*(-1 + z)*(4 + 7*z + 4*z^2))/(3*z) - 
      512*(1 + z)*H[0, z])*H[1, z])*H[0, -1, 1 - z] + 
  ((32*(26 - 301*z - 665*z^2 - 114*z^3 + 776*z^4 + 1375*z^5 + 631*z^6))/
     (9*(-1 + z)*z*(1 + z)^3) + (64*(-16 + 126*z - 37*z^2 - 31*z^3 + 6*z^4)*
      H[-1, z])/(3*(-1 + z)*z) + (768*(2 + z)*(1 + z + z^2)*H[-1, z]^2)/z + 
    ((-64*(-12 + 91*z - 43*z^2 - 28*z^3 + 10*z^4))/(3*(-1 + z)*z) - 
      (640*(2 + z)*(1 + z + z^2)*H[-1, z])/z)*H[0, z] - 
    (32*(20 - 41*z + 8*z^2 - 5*z^3 + 4*z^4)*H[0, z]^2)/((-1 + z)*z) - 
    (512*(1 + z^2)*H[1, z])/(-1 + z))*H[0, -1, z] - 
  (64*(12 - 21*z + z^2 - 4*z^3 + 2*z^4)*H[0, -1, z]^2)/((-1 + z)*z) + 
  ((8*(-160 + 1120*z - 1815*z^2 - 17768*z^3 + 5077*z^4 + 45696*z^5 - 1269*z^6 - 
       24408*z^7 - 1833*z^8 + 3040*z^9))/(45*(-1 + z)^2*z^2*(1 + z)^3) - 
    (128*(-4 - 42*z + 5*z^2 + 14*z^3 + 3*z^4)*H[-1, z])/(3*(-1 + z)*z) + 
    (384*(2 + z)*(1 + z + z^2)*H[-1, z]^2)/z + 
    (16*(16 + 110*z - 143*z^2 - 195*z^3 + 395*z^4 - 247*z^5 + 96*z^6)*H[0, z])/
     (3*(-1 + z)^3*z) - (16*(-16 + 19*z - 12*z^2 - 7*z^3 + 8*z^4)*H[0, z]^2)/
     ((-1 + z)*z) + ((-16*(24 - 93*z + 33*z^2 - 48*z^3 + 8*z^4))/
       (3*(-1 + z)*z) - (128*(-4 + 19*z - 9*z^2 + 8*z^3)*H[0, z])/((-1 + z)*z))*
     H[1, z] + (32*(4 - 7*z + 9*z^2 + 2*z^3)*H[1, z]^2)/((-1 + z)*z) + 
    256*(1 + z)*H[0, -1, 1 - z])*H[0, 1, z] - 
  (16*(-8 + 49*z - 27*z^2 + 10*z^3)*H[0, 1, z]^2)/((-1 + z)*z) + 
  z2*((384*ln2*(1 + 3*z^2))/(-1 + z) - 
    (8*(-320 + 1120*z - 10305*z^2 - 22538*z^3 + 28477*z^4 + 53136*z^5 - 
       29159*z^6 - 25458*z^7 + 9387*z^8 + 3340*z^9))/
     (45*(-1 + z)^2*z^2*(1 + z)^3) + (32*(-98 + 19*z + 29*z^2 + 2*z^3)*
      H[-1, z])/(-1 + z) - (768*(2 + z)*(1 + z + z^2)*H[-1, z]^2)/z + 
    ((-16*(-80 + 333*z - 510*z^2 + 434*z^3 - 218*z^4 - 43*z^5 + 52*z^6))/
       (3*(-1 + z)^3*z) + (1024*(2 + z)*(1 + z + z^2)*H[-1, z])/z)*H[0, z] - 
    (32*(-33 + 6*z + z^2 + 4*z^3)*H[0, z]^2)/(-1 + z) + 
    ((-16*(16 - 109*z - 125*z^2 + 166*z^3 + 32*z^4))/(3*(-1 + z)*z) - 
      (64*(-4 + 23*z - 9*z^2 + 6*z^3)*H[0, z])/((-1 + z)*z))*H[1, z] - 
    (32*(4 - 7*z + 9*z^2 + 2*z^3)*H[1, z]^2)/((-1 + z)*z) - 
    256*(1 + z)*H[0, -1, 1 - z] - (64*(-32 + 47*z - 15*z^2 + 14*z^3 + 4*z^4)*
      H[0, -1, z])/((-1 + z)*z) + (32*(-8 + 51*z - 27*z^2 + 24*z^3)*H[0, 1, z])/
     ((-1 + z)*z)) + ((-64*(-16 + 126*z - 37*z^2 - 31*z^3 + 6*z^4))/
     (3*(-1 + z)*z) - (1536*(2 + z)*(1 + z + z^2)*H[-1, z])/z + 
    (128*(2 - 26*z + z^2 + 6*z^3 + 7*z^4)*H[0, z])/((-1 + z)*z))*
   H[0, -1, -1, z] + ((-512*z*(1 + z))/3 - 256*(1 + z)*H[1, z])*
   H[0, -1, 1, 1 - z] + ((128*(4 + 34*z + 29*z^2 + 3*z^3))/(3*z) - 
    (768*(2 + z)*(1 + z + z^2)*H[-1, z])/z)*H[0, -1, 1, z] + 
  ((256*(-1 + z)*(4 + 7*z + 4*z^2))/(3*z) - 512*(1 + z)*H[0, z])*
   H[0, 0, -1, 1 - z] + ((32*(-24 + 126*z - 107*z^2 - 51*z^3 + 32*z^4))/
     (3*(-1 + z)*z) - (128*(2 + z)*(1 + z + z^2)*H[-1, z])/z + 
    (64*(20 - 76*z + 11*z^2 + 13*z^3 + 14*z^4)*H[0, z])/((-1 + z)*z))*
   H[0, 0, -1, z] + 
  ((-32*(36 - 17*z + 56*z^2 - 242*z^3 + 252*z^4 - 101*z^5 + 48*z^6))/
     (3*(-1 + z)^3*z) - (640*(2 + z)*(1 + z + z^2)*H[-1, z])/z + 
    (32*(-16 + 3*z + 9*z^2 - 32*z^3 + 8*z^4)*H[0, z])/((-1 + z)*z) + 
    (64*(-12 + 59*z - 27*z^2 + 24*z^3)*H[1, z])/((-1 + z)*z))*H[0, 0, 1, z] - 
  256*(1 + z)*H[1, z]*H[0, 1, -1, 1 - z] + 
  ((128*(-4 - 42*z + 5*z^2 + 14*z^3 + 3*z^4))/(3*(-1 + z)*z) - 
    (768*(2 + z)*(1 + z + z^2)*H[-1, z])/z)*H[0, 1, -1, z] + 
  ((-16*(-40 - 181*z - 337*z^2 + 422*z^3 + 4*z^4))/(3*(-1 + z)*z) - 
    (32*(8 - 75*z + 33*z^2 - 14*z^3 + 8*z^4)*H[0, z])/((-1 + z)*z) - 
    (384*(1 + z^2)*H[1, z])/(-1 + z))*H[0, 1, 1, z] + 
  (1536*(2 + z)*(1 + z + z^2)*H[0, -1, -1, -1, z])/z + 
  (768*(2 + z)*(1 + z + z^2)*H[0, -1, -1, 1, z])/z + 
  256*(1 + z)*H[0, -1, 0, 1, 1 - z] + 
  (128*(-10 + 13*z - 7*z^2 + 5*z^3 + 3*z^4)*H[0, -1, 0, 1, z])/((-1 + z)*z) + 
  (768*(2 + z)*(1 + z + z^2)*H[0, -1, 1, -1, z])/z + 
  (128*(2 + z)*(1 + z + z^2)*H[0, 0, -1, -1, z])/z + 
  (640*(2 + z)*(1 + z + z^2)*H[0, 0, -1, 1, z])/z - 
  (64*(20 - 95*z + 9*z^2 + 34*z^3 + 20*z^4)*H[0, 0, 0, -1, z])/((-1 + z)*z) - 
  (32*(-16 + 33*z + 23*z^2 - 76*z^3 + 4*z^4)*H[0, 0, 0, 1, z])/((-1 + z)*z) + 
  (640*(2 + z)*(1 + z + z^2)*H[0, 0, 1, -1, z])/z + 
  (64*(4 - 35*z + 15*z^2 - 8*z^3 + 8*z^4)*H[0, 0, 1, 1, z])/((-1 + z)*z) + 
  (768*(2 + z)*(1 + z + z^2)*H[0, 1, -1, -1, z])/z - 
  (64*(-4 + 15*z + 6*z^2)*H[0, 1, 1, 1, z])/z};

c[4,4,z] = {1430/9 - (27328*z2)/27 + (512*z2^2)/5 + (4096*z3)/3, 
 (17792/27 - 2048*z2 + (4096*z3)/3)/(1 - z) - ((54656/27 - 2048*z2)*H[1, z])/
   (1 - z) + (2048*H[1, z]^2)/(1 - z) - (2048*H[1, z]^3)/(3*(1 - z)), 
 (-2432 - 45297*z - 8079*z^2 + 2432*z^3)/(81*z) - 
  (32*(-137 + 73*z^2)*z3)/(3*(-1 + z)) + 
  (2*(128 + 1719*z + 11028*z^2 + 149*z^3 + 640*z^4)*H[0, z])/(27*(-1 + z)*z) - 
  (2*(-99 + 762*z + 601*z^2 + 272*z^3)*H[0, z]^2)/(9*(-1 + z)) + 
  (4*(-5 + 69*z^2)*H[0, z]^3)/(9*(-1 + z)) + 
  ((8*(-192 + 6173*z + 659*z^2 + 192*z^3))/(27*z) - 
    (16*(68 + 271*z + 474*z^2 + 271*z^3 + 68*z^4)*H[0, z])/(9*(-1 + z)*z) + 
    (512*(1 + z^2)*H[0, z]^2)/(3*(-1 + z)))*H[1, z] + 
  ((-16*(-68 + 813*z + 339*z^2 + 68*z^3))/(9*z) + (512*(1 + z^2)*H[0, z])/
     (-1 + z))*H[1, z]^2 + (1024*(1 + z)*H[1, z]^3)/3 + 
  z2*((32*(528 + 291*z + 68*z^2))/9 - (32*(-9 + 73*z^2)*H[0, z])/(3*(-1 + z)) - 
    1024*(1 + z)*H[1, z]) + ((-16*(1 + z)*(68 + 175*z + 68*z^2))/(9*z) + 
    (32*(-25 + 57*z^2)*H[0, z])/(3*(-1 + z)))*H[0, 1, z] - 
  (32*(-9 + 73*z^2)*H[0, 0, 1, z])/(3*(-1 + z)) + 
  (2624*(1 + z)*H[0, 1, 1, z])/3};

c[4,3,z] = {-27938/27 - (24832*z2^2)/15 + z2*(134032/27 - (512*z3)/3) - (30304*z3)/9, 
 (-308320/81 + (221056*z2)/27 - 2048*z2^2 + (1024*z3)/3)/(1 - z) - 
  ((-263488/27 + (20992*z2)/3 + 3072*z3)*H[1, z])/(1 - z) + 
  ((-22016/3 + 2048*z2)*H[1, z]^2)/(1 - z) + (4096*H[1, z]^3)/(3*(1 - z)), 
 (-2*(-10328 - 261479*z + 104535*z^2 + 13112*z^3))/(81*z) - 
  (256*(5 + 7*z^2)*z2^2)/(3*(-1 + z)) - 
  (4*(896 + 59734*z + 141195*z^2 - 95421*z^3 + 13176*z^4)*H[0, z])/
   (81*(-1 + z)*z) + (4*(-1027 + 10062*z + 11941*z^2 + 1376*z^3)*H[0, z]^2)/
   (27*(-1 + z)) - (8*(250 + 1209*z + 1581*z^2 + 80*z^3)*H[0, z]^3)/
   (27*(-1 + z)) + (32*(-1 + 5*z)*(1 + 5*z)*H[0, z]^4)/(9*(-1 + z)) + 
  ((-16*(-1114 + 57123*z - 10347*z^2 + 3742*z^3))/(81*z) + 
    (32*(280 + 5667*z - 3036*z^2 + 5667*z^3 + 280*z^4)*H[0, z])/
     (27*(-1 + z)*z) - (32*(20 + 391*z + 546*z^2 + 391*z^3 + 20*z^4)*H[0, z]^2)/
     (9*(-1 + z)*z) + (1280*(1 + z^2)*H[0, z]^3)/(3*(-1 + z)))*H[1, z] + 
  ((128*(-47 + 120*z + 1428*z^2 + 47*z^3))/(27*z) + 
    (256*(14 - 68*z - 75*z^2 - 68*z^3 + 14*z^4)*H[0, z])/(9*(-1 + z)*z) + 
    (1024*(1 + z^2)*H[0, z]^2)/(-1 + z))*H[1, z]^2 + 
  ((128*(-28 - 69*z - 27*z^2 + 28*z^3))/(9*z) + (512*(1 + z^2)*H[0, z])/
     (-1 + z))*H[1, z]^3 + z3*((-64*(10 - 46*z - 105*z^2 - 477*z^3 + 234*z^4))/
     (9*(-1 + z)*z) - (640*(5 + 7*z^2)*H[0, z])/(3*(-1 + z)) - 
    (512*(7 + z^2)*H[1, z])/(-1 + z)) + 
  ((32*(232 + 3063*z + 3768*z^2 + 176*z^3))/(27*z) + 
    (64*(8 + 353*z + 39*z^2 - 340*z^3 + 132*z^4)*H[0, z])/(9*(-1 + z)*z) + 
    (1856*(1 + z)*H[0, z]^2)/3 - (1024*(1 + z^2)*H[0, z]*H[1, z])/(-1 + z))*
   H[0, 1, z] - (512*(1 + z^2)*H[0, 1, z]^2)/(-1 + z) + 
  z2*((-32*(74 + 4276*z + 9463*z^2 + 334*z^3))/(27*z) - 
    (64*(-88 - 465*z - 723*z^2 + 148*z^3)*H[0, z])/(9*(-1 + z)) - 
    (448*(3 + 13*z^2)*H[0, z]^2)/(3*(-1 + z)) + 
    ((-64*(-148 - 747*z - 237*z^2 + 148*z^3))/(9*z) - (3584*(1 + z^2)*H[0, z])/
       (-1 + z))*H[1, z] - 1024*(1 + z)*H[1, z]^2 + 
    (128*(-1 + 7*z)*(1 + 7*z)*H[0, 1, z])/(3*(-1 + z))) + 
  ((-32*(-8 + 829*z + 84*z^2 - 401*z^3 + 264*z^4))/(9*(-1 + z)*z) - 
    1792*(1 + z)*H[0, z] + (2048*(1 + z^2)*H[1, z])/(-1 + z))*H[0, 0, 1, z] + 
  ((128*(68 - 200*z - 167*z^2 + 112*z^3))/(9*z) + (256*(17 + 7*z^2)*H[0, z])/
     (3*(-1 + z)))*H[0, 1, 1, z] + (10432*(1 + z)*H[0, 0, 0, 1, z])/3 + 
  (2560*(1 + z)*H[0, 0, 1, 1, z])/3 - 3584*(1 + z)*H[0, 1, 1, 1, z]};

c[4,2,z] = {707717/162 + (60256/15 + 3072*ln2)*z2^2 + (3072*z2^3)/5 + 
  z2*(-908020/81 - 2112*ln2 - (6016*z3)/3) + 672*z3 + 1152*z3^2 + (4864*z5)/3, 
 (3135184/243 + (19712*z2^2)/5 - (72128*z3)/9 + 
    z2*(-333728/27 - 5120*ln2 + 2560*z3) - 3840*z5)/(1 - z) - 
  ((1979456/81 + (-36224/3 - 6144*ln2)*z2 - (6144*z2^2)/5 + (5632*z3)/3)*
    H[1, z])/(1 - z) + ((99712/9 - (32768*z2)/3)*H[1, z]^2)/(1 - z) - 
  (38912*H[1, z]^3)/(27*(1 - z)) + (10240*H[1, z]^4)/(9*(1 - z)), 
 (16384*li4half*z^2)/(-1 + z) + (2048*ln2^4*z^2)/(3*(-1 + z)) + 
  (2*(234432 - 788256*z - 10009256*z^2 + 934861311*z^3 - 1520925842*z^4 - 
     1275301879*z^5 + 3120528224*z^6 - 240315151*z^7 - 1673782058*z^8 + 
     588551975*z^9 + 66770500*z^10))/(30375*(-1 + z)^3*z^3*(1 + z)^2) - 
  (16*(1016 - 379*z - 1213*z^2 + 192*z^3)*z5)/(-1 + z) + 
  ((2*(-253440 + 933120*z + 7036860*z^2 - 136037265*z^3 - 9661989*z^4 + 
       401006309*z^5 + 33953207*z^6 - 520566537*z^7 + 26985313*z^8 + 
       280701607*z^9 - 25437951*z^10 - 67573234*z^11 + 15698000*z^12))/
     (10125*(-1 + z)^4*z^3*(1 + z)^3) - 
    (32*(899 - 13871*z - 40014*z^2 - 28262*z^3 + 28319*z^4 + 49269*z^5 + 
       21836*z^6 + 832*z^7)*H[-1, z])/(27*(-1 + z)*z*(1 + z)^3) + 
    (32*(-282 - 794*z - 1553*z^2 - 1208*z^3 - 62*z^4 - 2288*z^5 - 1559*z^6 + 
       66*z^7)*H[-1, z]^2)/(9*(-1 + z)*z*(1 + z)^3) - 
    (512*(-26 + 81*z - 32*z^2 - 11*z^3 + 12*z^4)*H[-1, z]^3)/(9*(-1 + z)*z) - 
    (768*(2 + z)*(1 + z + z^2)*H[-1, z]^4)/z)*H[0, z] + 
  ((-2*(-137600 + 1621025*z - 3264516*z^2 - 7883564*z^3 + 15465128*z^4 + 
       7955742*z^5 - 15981088*z^6 - 2618492*z^7 + 6805656*z^8 - 917911*z^9 + 
       184420*z^10))/(675*(-1 + z)^4*z*(1 + z)^3) - 
    (16*(-392 - 518*z - 1243*z^2 - 1886*z^3 - 1644*z^4 - 6124*z^5 - 3633*z^6 + 
       80*z^7)*H[-1, z])/(9*(-1 + z)*z*(1 + z)^3) + 
    (64*(-90 + 304*z - 119*z^2 - 38*z^3 + 39*z^4)*H[-1, z]^2)/(3*(-1 + z)*z) + 
    (4352*(2 + z)*(1 + z + z^2)*H[-1, z]^3)/(3*z))*H[0, z]^2 + 
  ((4*(1280 - 10170*z - 70801*z^2 - 8239*z^3 + 227283*z^4 + 72937*z^5 - 
       342803*z^6 + 11683*z^7 + 91121*z^8 - 15011*z^9 + 22240*z^10))/
     (135*(-1 + z)^4*z*(1 + z)^3) - 
    (32*(-164 + 589*z - 220*z^2 - 85*z^3 + 72*z^4)*H[-1, z])/(9*(-1 + z)*z) - 
    (2048*(2 + z)*(1 + z + z^2)*H[-1, z]^2)/(3*z))*H[0, z]^3 + 
  ((-2*(-256 + 241*z + 4397*z^2 - 7725*z^3 + 2447*z^4 + 768*z^5))/
     (9*(-1 + z)^3) + (320*(2 + z)*(1 + z + z^2)*H[-1, z])/(3*z))*H[0, z]^4 + 
  (4*(9 + 6*z + 337*z^2 + 16*z^3)*H[0, z]^5)/(15*(-1 + z)) + 
  ((8*(-82896 + 419616*z - 390768*z^2 + 4525248*z^3 - 13076761*z^4 - 
       24681528*z^5 + 46999689*z^6 + 37333098*z^7 - 42423543*z^8 - 
       25428684*z^9 + 15886279*z^10 + 5528250*z^11))/
     (10125*(-1 + z)^3*z^4*(1 + z)^2) + (256*(-2 + z)*(-8 + 2*z + 43*z^2)*
      H[-1, 1 - z])/(9*z^2) + (32*(-2 + z)*(16 - 40*z - 50*z^2 + 3*z^3)*
      H[-1, 1 - z]^2)/(3*z^2) + 
    ((-8*(-4224 + 21888*z - 1056*z^2 - 348636*z^3 - 1837091*z^4 + 5382407*z^5 - 
         1349667*z^6 - 6930379*z^7 + 7494361*z^8 + 918641*z^9 - 5250333*z^10 + 
         2031279*z^11 + 180010*z^12))/(675*(-1 + z)^4*z^4*(1 + z)^2) - 
      (64*(6 - 82*z + 3*z^2)*H[-1, 1 - z])/3 - 512*z*(1 + z)*H[-1, 1 - z]^2 + 
      (512*(4 + 7*z + 18*z^2 + 7*z^3 + 4*z^4)*H[-1, z])/(3*(-1 + z)*z) + 
      (2048*(1 + z^2)*H[-1, z]^2)/(-1 + z))*H[0, z] + 
    ((8*(-96 + 1544*z - 13227*z^2 + 35317*z^3 - 44654*z^4 + 32986*z^5 - 
         16047*z^6 + 2185*z^7 + 1480*z^8))/(9*(-1 + z)^4*z^2) + 
      256*z*(1 + 2*z)*H[-1, 1 - z] - (2048*(1 + z^2)*H[-1, z])/(-1 + z))*
     H[0, z]^2 - (32*(28 + 129*z - 216*z^2 + 538*z^3 - 1028*z^4 + 429*z^5 + 
       56*z^6)*H[0, z]^3)/(9*(-1 + z)^3*z) + 
    (64*(4 + 2*z + 9*z^2 + 15*z^3)*H[0, z]^4)/(3*(-1 + z)*z))*H[1, z] + 
  ((-16*(2112 - 8832*z + 3696*z^2 + 93764*z^3 + 955172*z^4 - 2608219*z^5 - 
       492548*z^6 + 4831729*z^7 - 1617764*z^8 - 2707297*z^9 + 1341332*z^10 + 
       130055*z^11))/(675*(-1 + z)^3*z^4*(1 + z)^2) - 
    (64*(-2 + z)*(16 - 40*z - 50*z^2 + 3*z^3)*H[-1, 1 - z])/(3*z^2) + 
    ((8*(192 + 392*z + 825*z^2 - 26638*z^3 + 76110*z^4 - 84620*z^5 + 
         38365*z^6 - 5142*z^7 + 4*z^8))/(9*(-1 + z)^4*z^2) + 
      1024*z*(1 + z)*H[-1, 1 - z] - (2048*(1 + z^2)*H[-1, z])/(-1 + z))*
     H[0, z] - (16*(-64 + 273*z - 688*z^2 + 1402*z^3 - 1480*z^4 + 461*z^5 + 
       32*z^6)*H[0, z]^2)/(3*(-1 + z)^3*z) + 
    (64*(-1 + 2*z)*(-20 + 23*z + z^2)*H[0, z]^3)/(3*(-1 + z)*z))*H[1, z]^2 + 
  ((-64*(-108 - 206*z - 3760*z^2 + 3161*z^3 + 449*z^4))/(27*z^2) - 
    (64*(16 + 199*z - 94*z^2 + 151*z^3 + 84*z^4)*H[0, z])/(9*(-1 + z)*z) - 
    (512*(-4 + 19*z - 9*z^2 + 6*z^3)*H[0, z]^2)/(3*(-1 + z)*z))*H[1, z]^3 + 
  ((-128*(-12 + 31*z + 13*z^2 + 12*z^3))/(9*z) - 
    (64*(-4 + 17*z - 9*z^2 + 4*z^3)*H[0, z])/((-1 + z)*z))*H[1, z]^4 + 
  z2^2*((-8*(-1880 + 11146*z + 6495*z^2 - 42457*z^3 + 31477*z^4 - 4733*z^5 + 
       1232*z^6))/(15*(-1 + z)^3*z) + (13312*(2 + z)*(1 + z + z^2)*H[-1, z])/
     (5*z) - (16*(-3050 + 577*z - 631*z^2 + 928*z^3)*H[0, z])/(5*(-1 + z)) + 
    (128*(-132 + 670*z - 297*z^2 + 285*z^3)*H[1, z])/(5*(-1 + z)*z)) + 
  (((128*(-16 + 48*z + 27*z^2 + 13*z^3))/(3*z^2) - 
      1024*z*(1 + z)*H[-1, 1 - z] - 512*z*H[0, z])*H[1, z] + 
    1024*z*(1 + z)*H[1, z]^2)*H[-1, 1, 1 - z] + 
  (((-512*(4 + 7*z + 18*z^2 + 7*z^3 + 4*z^4))/(3*(-1 + z)*z) - 
      (4096*(1 + z^2)*H[-1, z])/(-1 + z))*H[0, z] + 
    (2048*(1 + z^2)*H[0, z]^2)/(-1 + z) + (4096*(1 + z^2)*H[0, z]*H[1, z])/
     (-1 + z))*H[-1, 1, z] + ((256*(-2 + z)*(-8 + 2*z + 43*z^2))/(9*z^2) + 
    (64*(-2 + z)*(16 - 40*z - 50*z^2 + 3*z^3)*H[-1, 1 - z])/(3*z^2) + 
    ((-64*(6 - 82*z + 3*z^2))/3 - 1024*z*(1 + z)*H[-1, 1 - z])*H[0, z] + 
    256*z*(1 + 2*z)*H[0, z]^2 + ((-64*(-64 + 192*z + 51*z^2 - 43*z^3 + 6*z^4))/
       (3*z^2) + (256*(1 + z)*(-4 + z + 4*z^2)*H[0, z])/z + 
      768*(1 + z)*H[0, z]^2)*H[1, z] + ((-256*(-1 + z)*(4 + 7*z + 4*z^2))/z + 
      3072*(1 + z)*H[0, z])*H[1, z]^2 - 1024*z*(1 + z)*H[-1, 1, 1 - z])*
   H[0, -1, 1 - z] + ((128*(-1 + z)*(4 + 7*z + 4*z^2))/z - 768*(1 + z)*H[0, z])*
   H[0, -1, 1 - z]^2 + 
  ((32*(899 - 13871*z - 40014*z^2 - 28262*z^3 + 28319*z^4 + 49269*z^5 + 
       21836*z^6 + 832*z^7))/(27*(-1 + z)*z*(1 + z)^3) - 
    (64*(-282 - 794*z - 1553*z^2 - 1208*z^3 - 62*z^4 - 2288*z^5 - 1559*z^6 + 
       66*z^7)*H[-1, z])/(9*(-1 + z)*z*(1 + z)^3) + 
    (512*(-26 + 81*z - 32*z^2 - 11*z^3 + 12*z^4)*H[-1, z]^2)/(3*(-1 + z)*z) + 
    (3072*(2 + z)*(1 + z + z^2)*H[-1, z]^3)/z + 
    ((64*(-188 + 1495*z + 1640*z^2 - 3388*z^3 - 3208*z^4 + 827*z^5 + 1156*z^6 + 
         82*z^7))/(9*(-1 + z)*z*(1 + z)^3) - 
      (128*(-80 + 291*z - 110*z^2 - 39*z^3 + 34*z^4)*H[-1, z])/(3*(-1 + z)*z) - 
      (4096*(2 + z)*(1 + z + z^2)*H[-1, z]^2)/z)*H[0, z] + 
    ((32*(-130 + 487*z - 347*z^2 + 62*z^3 + 40*z^4))/(3*(-1 + z)*z) - 
      (256*(2 + z)*(1 + z + z^2)*H[-1, z])/z)*H[0, z]^2 + 
    (64*(40 - 111*z + 2*z^2 + z^3 + 28*z^4)*H[0, z]^3)/(3*(-1 + z)*z) + 
    ((-512*(4 + 7*z + 18*z^2 + 7*z^3 + 4*z^4))/(3*(-1 + z)*z) - 
      (4096*(1 + z^2)*H[-1, z])/(-1 + z) + (512*(-4 + z + z^2)*(-1 - z + 4*z^2)*
        H[0, z])/(3*(-1 + z)*z) - (768*(1 + z^2)*H[0, z]^2)/(-1 + z))*H[1, z] + 
    ((2048*(1 + z^2))/(-1 + z) + (1024*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z]^2 + 
    (4096*(1 + z^2)*H[-1, 1, z])/(-1 + z))*H[0, -1, z] + 
  ((128*(-39 + 138*z - 80*z^2 + 39*z^3 + 6*z^4))/(3*(-1 + z)*z) + 
    (128*(44 - 43*z - 23*z^3 + 2*z^4)*H[0, z])/((-1 + z)*z) - 
    (1536*(1 + z^2)*H[1, z])/(-1 + z))*H[0, -1, z]^2 + 
  ((-16*(2112 - 4608*z - 21744*z^2 + 210016*z^3 + 1700227*z^4 + 3647863*z^5 - 
       1124469*z^6 - 7661937*z^7 - 3140127*z^8 + 3697661*z^9 + 2353601*z^10 + 
       187805*z^11))/(675*(-1 + z)^2*z^4*(1 + z)^3) + 
    (128*(47 - 574*z - 1244*z^2 - 175*z^3 + 1575*z^4 + 2836*z^5 + 1350*z^6 + 
       25*z^7)*H[-1, z])/(9*(-1 + z)*z*(1 + z)^3) + 
    (256*(-22 + 123*z - 37*z^2 - 25*z^3 + 9*z^4)*H[-1, z]^2)/(3*(-1 + z)*z) + 
    (2048*(2 + z)*(1 + z + z^2)*H[-1, z]^3)/z + 
    ((-16*(480 - 6680*z + 33945*z^2 - 441*z^3 - 137295*z^4 + 36463*z^5 + 
         201035*z^6 - 60243*z^7 - 77165*z^8 + 25781*z^9 + 4600*z^10))/
       (45*(-1 + z)^3*z^2*(1 + z)^3) + 
      (512*(-4 - 42*z + 5*z^2 + 14*z^3 + 3*z^4)*H[-1, z])/(3*(-1 + z)*z) - 
      (1536*(2 + z)*(1 + z + z^2)*H[-1, z]^2)/z)*H[0, z] - 
    (32*(-14 - 90*z - 7*z^2 + 633*z^3 - 763*z^4 + 221*z^5 + 52*z^6)*H[0, z]^2)/
     (3*(-1 + z)^3*z) + (64*(-16 - 31*z + 6*z^2 - 23*z^3 + 8*z^4)*H[0, z]^3)/
     (3*(-1 + z)*z) + ((16*(648 + 40*z + 723*z^2 + 301*z^3 + 420*z^4))/
       (9*(-1 + z)*z) - (4096*(1 + z^2)*H[-1, z])/(-1 + z) - 
      (128*(18 + 181*z - 310*z^2 - 30*z^3 + 234*z^4 - 119*z^5 + 58*z^6)*
        H[0, z])/(3*(-1 + z)^3*z) - (128*(4 - 7*z + 9*z^2 + 2*z^3)*H[0, z]^2)/
       ((-1 + z)*z))*H[1, z] + ((32*(60 - 173*z + 126*z^2 - 65*z^3 + 20*z^4))/
       (3*(-1 + z)*z) + (512*(-4 + 22*z - 9*z^2 + 11*z^3)*H[0, z])/
       ((-1 + z)*z))*H[1, z]^2 - (256*(4 - 5*z + 9*z^2 + 4*z^3)*H[1, z]^3)/
     (3*(-1 + z)*z) + (4096*(1 + z^2)*H[-1, 1, z])/(-1 + z) + 
    ((256*(4 + 3*z))/z - 1536*(1 + z)*H[0, z] - 1536*(1 + z)*H[1, z])*
     H[0, -1, 1 - z] + ((512*(4 - 21*z - 18*z^2 + 3*z^3 + 4*z^4))/
       (3*(-1 + z)*z) - 512*(1 + z)*H[0, z] + (2048*(1 + z^2)*H[1, z])/
       (-1 + z))*H[0, -1, z])*H[0, 1, z] + 
  ((-16*(112 + 337*z - 967*z^2 + 407*z^3 + 347*z^4 - 276*z^5 + 168*z^6))/
     (3*(-1 + z)^3*z) + (128*(-4 + 14*z + 23*z^2)*H[0, z])/z + 
    (128*(-12 + 55*z - 27*z^2 + 20*z^3)*H[1, z])/((-1 + z)*z))*H[0, 1, z]^2 + 
  z3*((16*(7520 + 13740*z - 81769*z^2 - 101960*z^3 + 218067*z^4 + 219880*z^5 - 
       349547*z^6 - 112680*z^7 + 131489*z^8 + 14300*z^9))/
     (45*(-1 + z)^3*z*(1 + z)^3) + 
    (256*(-82 + 437*z - 134*z^2 - 87*z^3 + 34*z^4)*H[-1, z])/(3*(-1 + z)*z) + 
    (11008*(2 + z)*(1 + z + z^2)*H[-1, z]^2)/z + 
    ((16*(32 + 384*z - 4443*z^2 + 10521*z^3 - 9041*z^4 + 1795*z^5 + 368*z^6))/
       (3*(-1 + z)^3*z) - (8192*(2 + z)*(1 + z + z^2)*H[-1, z])/z)*H[0, z] + 
    (16*(-98 + 21*z - 195*z^2 + 32*z^3)*H[0, z]^2)/(-1 + z) + 
    ((-64*(-84 + 833*z - 1068*z^2 - 158*z^3 + 644*z^4 - 75*z^5 + 36*z^6))/
       (3*(-1 + z)^3*z) + (256*(-20 + 87*z - 45*z^2 + 26*z^3)*H[0, z])/
       ((-1 + z)*z))*H[1, z] + (256*(-12 + 69*z - 27*z^2 + 34*z^3)*H[1, z]^2)/
     ((-1 + z)*z) - 2304*(1 + z)*H[0, -1, 1 - z] - 
    (256*(64 - 160*z + 7*z^2 - 7*z^3 + 26*z^4)*H[0, -1, z])/((-1 + z)*z) + 
    (128*(40 - 99*z + 36*z^2 + 47*z^3)*H[0, 1, z])/((-1 + z)*z)) + 
  1024*z*(1 + z)*H[1, z]*H[-1, -1, 1, 1 - z] + 
  (4096*(1 + z^2)*H[0, z]*H[-1, -1, 1, z])/(-1 + z) - 
  512*z*(3 + 2*z)*H[1, z]*H[-1, 1, 1, 1 - z] - 
  (4096*(1 + z^2)*H[0, z]*H[-1, 1, 1, z])/(-1 + z) + 
  ((-64*(-2 + z)*(16 - 40*z - 50*z^2 + 3*z^3))/(3*z^2) + 
    1024*z*(1 + z)*H[0, z] + (256*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z])/z - 
    1536*(1 + z)*H[0, 1, z])*H[0, -1, -1, 1 - z] + 
  ((64*(-282 - 794*z - 1553*z^2 - 1208*z^3 - 62*z^4 - 2288*z^5 - 1559*z^6 + 
       66*z^7))/(9*(-1 + z)*z*(1 + z)^3) - 
    (1024*(-26 + 81*z - 32*z^2 - 11*z^3 + 12*z^4)*H[-1, z])/(3*(-1 + z)*z) - 
    (9216*(2 + z)*(1 + z + z^2)*H[-1, z]^2)/z + 
    ((128*(-2 + 15*z + 50*z^2 - 117*z^3 + 22*z^4))/(3*(-1 + z)*z) + 
      (8192*(2 + z)*(1 + z + z^2)*H[-1, z])/z)*H[0, z] - 
    (512*(18 - 25*z - 3*z^2 - 7*z^3 + 4*z^4)*H[0, z]^2)/((-1 + z)*z) + 
    ((4096*(1 + z^2))/(-1 + z) + (3072*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z] - 
    (1024*(18 - 27*z - 5*z^2 - 7*z^3 + 5*z^4)*H[0, -1, z])/((-1 + z)*z) - 
    (3072*(1 + z^2)*H[0, 1, z])/(-1 + z))*H[0, -1, -1, z] + 
  ((128*(-16 + 48*z + 27*z^2 + 13*z^3))/(3*z^2) - 512*z*H[0, z] + 
    ((256*(-4 - 3*z + 8*z^2 + 8*z^3))/z - 768*(1 + z)*H[0, z])*H[1, z] + 
    1536*(1 + z)*H[1, z]^2 - 1536*(1 + z)*H[0, -1, 1 - z])*H[0, -1, 1, 1 - z] + 
  ((128*(-1 - 803*z - 2659*z^2 - 3866*z^3 - 3323*z^4 - 1099*z^5 + 23*z^6))/
     (9*z*(1 + z)^3) - (512*(-22 + 123*z - 37*z^2 - 25*z^3 + 9*z^4)*H[-1, z])/
     (3*(-1 + z)*z) - (6144*(2 + z)*(1 + z + z^2)*H[-1, z]^2)/z + 
    ((-512*(-39 - 13*z + 17*z^2 + 7*z^3))/(3*(-1 + z)) + 
      (3072*(2 + z)*(1 + z + z^2)*H[-1, z])/z)*H[0, z] + 
    (768*(1 + z^2)*H[0, z]^2)/(-1 + z) - (2048*(1 + z^2)*H[0, z]*H[1, z])/
     (-1 + z) + (3072*(1 + z^2)*H[0, -1, z])/(-1 + z))*H[0, -1, 1, z] + 
  ((-128*(-32 + 96*z - 9*z^2 + 13*z^3 + 3*z^4))/(3*z^2) + 512*z*H[0, z] + 
    768*(1 + z)*H[0, z]^2 + ((-768*(-1 + z)*(4 + 7*z + 4*z^2))/z + 
      4608*(1 + z)*H[0, z])*H[1, z])*H[0, 0, -1, 1 - z] + 
  ((-32*(-360 + 7578*z - 13851*z^2 + 7513*z^3 + 248*z^4))/(9*(-1 + z)*z) - 
    (256*(2 + z)*(5 - 4*z + 5*z^2)*H[-1, z])/(3*z) - 
    (512*(2 + z)*(1 + z + z^2)*H[-1, z]^2)/z + 
    ((32*(192 - 670*z + 535*z^2 - 185*z^3 + 96*z^4))/(3*(-1 + z)*z) + 
      (6144*(2 + z)*(1 + z + z^2)*H[-1, z])/z)*H[0, z] - 
    (32*(80 - 354*z + z^2 + 161*z^3 + 80*z^4)*H[0, z]^2)/((-1 + z)*z) + 
    ((-1024*(4 - 9*z - 18*z^2 - 9*z^3 + 4*z^4))/(3*(-1 + z)*z) + 
      (2560*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z] - (2048*(1 + z^2)*H[1, z]^2)/
     (-1 + z) + (512*(-10 - 8*z - 6*z^2 + 11*z^3 + 7*z^4)*H[0, -1, z])/
     ((-1 + z)*z) - (512*(5 + z^2)*H[0, 1, z])/(-1 + z))*H[0, 0, -1, z] + 
  ((16*(480 - 8680*z + 88545*z^2 - 263973*z^3 + 311629*z^4 - 129819*z^5 - 
       2482*z^6 + 9420*z^7))/(45*(-1 + z)^3*z^2) - 
    (1280*(2 + z)*(5 - 4*z + 5*z^2)*H[-1, z])/(3*z) - 
    (2560*(2 + z)*(1 + z + z^2)*H[-1, z]^2)/z + 
    ((-64*(-44 + 391*z - 268*z^2 - 1022*z^3 + 1616*z^4 - 817*z^5 + 112*z^6))/
       (3*(-1 + z)^3*z) + (2560*(2 + z)*(1 + z + z^2)*H[-1, z])/z)*H[0, z] + 
    (32*(32 + 163*z - 91*z^2 + 72*z^3)*H[0, z]^2)/((-1 + z)*z) + 
    ((64*(100 + 519*z - 1076*z^2 + 14*z^3 + 844*z^4 - 493*z^5 + 220*z^6))/
       (3*(-1 + z)^3*z) + (5120*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z] - 
    (256*(-12 + 69*z - 27*z^2 + 34*z^3)*H[1, z]^2)/((-1 + z)*z) + 
    2304*(1 + z)*H[0, -1, 1 - z] + (512*(-15 - 6*z + 5*z^2 + 10*z^3)*
      H[0, -1, z])/(-1 + z) - (128*(16 - 43*z - 18*z^2 + 109*z^3)*H[0, 1, z])/
     ((-1 + z)*z))*H[0, 0, 1, z] + 
  (((-256*(4 + 3*z))/z - 768*(1 + z)*H[0, z])*H[1, z] + 
    1536*(1 + z)*H[1, z]^2 - 1536*(1 + z)*H[0, -1, 1 - z])*H[0, 1, -1, 1 - z] + 
  ((-128*(47 - 574*z - 1244*z^2 - 175*z^3 + 1575*z^4 + 2836*z^5 + 1350*z^6 + 
       25*z^7))/(9*(-1 + z)*z*(1 + z)^3) - 
    (512*(-22 + 123*z - 37*z^2 - 25*z^3 + 9*z^4)*H[-1, z])/(3*(-1 + z)*z) - 
    (6144*(2 + z)*(1 + z + z^2)*H[-1, z]^2)/z + 
    ((-512*(-63 - 13*z + 17*z^2 + 7*z^3))/(3*(-1 + z)) + 
      (3072*(2 + z)*(1 + z + z^2)*H[-1, z])/z)*H[0, z] + 
    (768*(1 + z^2)*H[0, z]^2)/(-1 + z) + 
    ((4096*(1 + z^2))/(-1 + z) - (2048*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z] + 
    (3072*(1 + z^2)*H[0, -1, z])/(-1 + z))*H[0, 1, -1, z] + 
  ((-16*(960 + 1480*z - 11455*z^2 - 37823*z^3 + 47462*z^4 + 120746*z^5 - 
       62119*z^6 - 70223*z^7 + 25152*z^8 + 16540*z^9))/
     (45*(-1 + z)^2*z^2*(1 + z)^3) + (1024*(-4 - 42*z + 5*z^2 + 14*z^3 + 3*z^4)*
      H[-1, z])/(3*(-1 + z)*z) - (3072*(2 + z)*(1 + z + z^2)*H[-1, z]^2)/z + 
    (32*(16 + 567*z - 1255*z^2 + 1011*z^3 - 565*z^4 + 314*z^5 + 40*z^6)*
      H[0, z])/(3*(-1 + z)^3*z) + (64*(-24 + 59*z + 12*z^2 - 31*z^3 + 16*z^4)*
      H[0, z]^2)/((-1 + z)*z) + ((-128*(4 + 11*z + 18*z^2 + 11*z^3 + 4*z^4))/
       ((-1 + z)*z) - (256*(-12 + 71*z - 27*z^2 + 36*z^3)*H[0, z])/
       ((-1 + z)*z))*H[1, z] + (1536*(1 + z^2)*H[1, z]^2)/(-1 + z) - 
    (2048*(1 + z^2)*H[0, -1, z])/(-1 + z) - 
    (128*(-32 + 107*z - 54*z^2 + 51*z^3)*H[0, 1, z])/((-1 + z)*z))*
   H[0, 1, 1, z] + z2*((-4096*ln2^2*z^2)/(-1 + z) + 
    (4*(38400 - 794500*z - 1986975*z^2 - 11161257*z^3 + 8239685*z^4 + 
       33715571*z^5 - 6868405*z^6 - 34839771*z^7 + 844055*z^8 + 10929557*z^9 + 
       1269240*z^10))/(675*(-1 + z)^3*z^2*(1 + z)^3) - 
    (64*(-326 + 45*z - 51*z^2 + 120*z^3)*z3)/(-1 + z) + 
    (64*(-2 + z)*(16 - 40*z - 50*z^2 + 3*z^3)*H[-1, 1 - z])/(3*z^2) - 
    (32*(470 - 1502*z - 3423*z^2 + 508*z^3 + 6362*z^4 + 13632*z^5 + 6959*z^6 + 
       34*z^7)*H[-1, z])/(9*(-1 + z)*z*(1 + z)^3) - 
    (256*(-16 + 68*z - 23*z^2 - 12*z^3 + 7*z^4)*H[-1, z]^2)/((-1 + z)*z) - 
    (3584*(2 + z)*(1 + z + z^2)*H[-1, z]^3)/z + 
    ((-8*(-200 - 24715*z - 13268*z^2 - 27352*z^3 + 138764*z^4 + 207946*z^5 - 
         486364*z^6 + 41504*z^7 + 190668*z^8 - 54023*z^9 + 6560*z^10))/
       (45*(-1 + z)^4*z*(1 + z)^3) - 1024*z*(1 + z)*H[-1, 1 - z] + 
      (64*(-244 + 1263*z - 388*z^2 - 255*z^3 + 104*z^4)*H[-1, z])/
       (3*(-1 + z)*z) + (7936*(2 + z)*(1 + z + z^2)*H[-1, z]^2)/z)*H[0, z] + 
    ((8*(151 - 1399*z + 6827*z^2 - 9581*z^3 + 3266*z^4 + 480*z^5))/
       (3*(-1 + z)^3) - (3328*(2 + z)*(1 + z + z^2)*H[-1, z])/z)*H[0, z]^2 + 
    (16*(-209 + 9*z - 424*z^2 + 16*z^3)*H[0, z]^3)/(3*(-1 + z)) + 
    ((16*(384 - 1100*z + 16474*z^2 - 22703*z^3 + 6141*z^4 + 592*z^5))/
       (9*(-1 + z)*z^2) + (6144*(1 + z^2)*H[-1, z])/(-1 + z) - 
      (64*(76 - 339*z + 704*z^2 - 1226*z^3 + 1324*z^4 - 483*z^5 + 8*z^6)*
        H[0, z])/(3*(-1 + z)^3*z) - (128*(12 - 25*z + 27*z^2 + 18*z^3)*
        H[0, z]^2)/((-1 + z)*z))*H[1, z] + 
    ((32*(12 - 453*z - 154*z^2 + 383*z^3 + 52*z^4))/(3*(-1 + z)*z) + 
      (128*(-12 + 77*z - 27*z^2 + 30*z^3)*H[0, z])/((-1 + z)*z))*H[1, z]^2 + 
    (256*(4 - 5*z + 9*z^2 + 4*z^3)*H[1, z]^3)/(3*(-1 + z)*z) + 
    ln2*((128*(12 - 19*z + 54*z^2 + 21*z^3 + 12*z^4))/((-1 + z)*z) - 
      (9216*z^2*H[0, z])/(-1 + z) - (3072*(1 + 3*z^2)*H[1, z])/(-1 + z)) - 
    1024*z*(1 + z)*H[-1, 1, 1 - z] - (6144*(1 + z^2)*H[-1, 1, z])/(-1 + z) + 
    ((256*(-8 - 6*z + 3*z^2 + 4*z^3))/z - 2304*(1 + z)*H[0, z] + 
      1536*(1 + z)*H[1, z])*H[0, -1, 1 - z] + 
    ((-128*(-111 + 532*z - 263*z^2 - 66*z^3 + 52*z^4))/(3*(-1 + z)*z) - 
      (5120*(2 + z)*(1 + z + z^2)*H[-1, z])/z - 
      (128*(104 - 225*z + 24*z^2 - 23*z^3 + 32*z^4)*H[0, z])/((-1 + z)*z) + 
      (1536*(1 + z^2)*H[1, z])/(-1 + z))*H[0, -1, z] + 
    ((32*(32 + 1037*z - 1045*z^2 - 1879*z^3 + 2705*z^4 - 842*z^5 + 120*z^6))/
       (3*(-1 + z)^3*z) - (128*(-24 + 51*z - 30*z^2 - 53*z^3 + 8*z^4)*H[0, z])/
       ((-1 + z)*z) - (1024*(-4 + 19*z - 9*z^2 + 8*z^3)*H[1, z])/((-1 + z)*z))*
     H[0, 1, z] + 1536*(1 + z)*H[0, -1, -1, 1 - z] + 
    (512*(22 - 79*z - 3*z^2 + 5*z^3 + 19*z^4)*H[0, -1, -1, z])/((-1 + z)*z) - 
    1536*(1 + z)*H[0, -1, 1, 1 - z] - (1536*(1 + z^2)*H[0, -1, 1, z])/
     (-1 + z) + (64*(208 - 808*z + 63*z^2 + 193*z^3 + 160*z^4)*H[0, 0, -1, z])/
     ((-1 + z)*z) + (64*(-48 + 61*z - 8*z^2 - 205*z^3 + 32*z^4)*H[0, 0, 1, z])/
     ((-1 + z)*z) - 1536*(1 + z)*H[0, 1, -1, 1 - z] - 
    (1536*(1 + z^2)*H[0, 1, -1, z])/(-1 + z) + 
    (128*(-40 + 131*z - 72*z^2 + 45*z^3)*H[0, 1, 1, z])/((-1 + z)*z)) + 
  ((1024*(-26 + 81*z - 32*z^2 - 11*z^3 + 12*z^4))/(3*(-1 + z)*z) + 
    (18432*(2 + z)*(1 + z + z^2)*H[-1, z])/z - 
    (1024*(-34 + 19*z + 5*z^2 + 23*z^3 + 3*z^4)*H[0, z])/((-1 + z)*z))*
   H[0, -1, -1, -1, z] + (1024*z*(1 + z) - 1536*(1 + z)*H[1, z])*
   H[0, -1, -1, 1, 1 - z] + ((512*(22 - 77*z - 40*z^2 + 9*z^3))/(3*z) + 
    (12288*(2 + z)*(1 + z + z^2)*H[-1, z])/z - 
    (3072*(-2 + 3*z^3 + z^4)*H[0, z])/((-1 + z)*z))*H[0, -1, -1, 1, z] + 
  ((256*(4 + 3*z))/z + 768*(1 + z)*H[0, z] - 1536*(1 + z)*H[1, z])*
   H[0, -1, 0, 1, 1 - z] + ((128*(-100 + 303*z - 91*z^2 - 54*z^3 + 38*z^4))/
     (3*(-1 + z)*z) + (2048*(2 + z)*(1 + z + z^2)*H[-1, z])/z - 
    (512*(-10 + 14*z - 7*z^2 + 4*z^3 + 3*z^4)*H[0, z])/((-1 + z)*z) - 
    (2048*(1 + z^2)*H[1, z])/(-1 + z))*H[0, -1, 0, 1, z] - 
  1536*(1 + z)*H[1, z]*H[0, -1, 1, -1, 1 - z] + 
  ((512*(-22 + 123*z - 37*z^2 - 25*z^3 + 9*z^4))/(3*(-1 + z)*z) + 
    (12288*(2 + z)*(1 + z + z^2)*H[-1, z])/z - 
    (3072*(-2 + 3*z^3 + z^4)*H[0, z])/((-1 + z)*z))*H[0, -1, 1, -1, z] + 
  (-512*z*(3 + 2*z) - 2304*(1 + z)*H[1, z])*H[0, -1, 1, 1, 1 - z] + 
  ((-1024*(4 + 34*z + 29*z^2 + 3*z^3))/(3*z) + 
    (6144*(2 + z)*(1 + z + z^2)*H[-1, z])/z + (2048*(1 + z^2)*H[0, z])/
     (-1 + z))*H[0, -1, 1, 1, z] + ((256*(2 + z)*(5 - 4*z + 5*z^2))/(3*z) + 
    (1024*(2 + z)*(1 + z + z^2)*H[-1, z])/z + 
    (128*(144 - 148*z - 41*z^2 + 5*z^3)*H[0, z])/((-1 + z)*z))*
   H[0, 0, -1, -1, z] + (2048*z*(1 + z) + 1536*(1 + z)*H[1, z])*
   H[0, 0, -1, 1, 1 - z] + ((256*(50 - 63*z - 18*z^2 + 25*z^3))/(3*z) + 
    (5120*(2 + z)*(1 + z + z^2)*H[-1, z])/z - 
    (512*(-10 + 2*z + 13*z^3 + 5*z^4)*H[0, z])/((-1 + z)*z))*
   H[0, 0, -1, 1, z] + ((-768*(-1 + z)*(4 + 7*z + 4*z^2))/z + 
    4608*(1 + z)*H[0, z])*H[0, 0, 0, -1, 1 - z] + 
  ((-32*(124 - 266*z - 37*z^2 - 13*z^3 + 384*z^4))/(3*(-1 + z)*z) - 
    (8704*(2 + z)*(1 + z + z^2)*H[-1, z])/z + 
    (256*(20 - 85*z - 7*z^2 + 84*z^3 + 12*z^4)*H[0, z])/((-1 + z)*z) - 
    (3072*(1 + z^2)*H[1, z])/(-1 + z))*H[0, 0, 0, -1, z] + 
  ((128*(-73 + 355*z + 408*z^2 - 718*z^3 + 156*z^4))/(3*(-1 + z)*z) - 
    (2560*(2 + z)*(1 + z + z^2)*H[-1, z])/z - 
    (64*(32 + 194*z - 157*z^2 + 83*z^3 + 24*z^4)*H[0, z])/((-1 + z)*z) - 
    (512*(-4 + 25*z - 9*z^2 + 16*z^3)*H[1, z])/((-1 + z)*z))*H[0, 0, 0, 1, z] + 
  1536*(1 + z)*H[1, z]*H[0, 0, 1, -1, 1 - z] + 
  ((1280*(2 + z)*(5 - 4*z + 5*z^2))/(3*z) + 
    (5120*(2 + z)*(1 + z + z^2)*H[-1, z])/z - 
    (512*(-10 + 2*z + 13*z^3 + 5*z^4)*H[0, z])/((-1 + z)*z))*
   H[0, 0, 1, -1, z] + ((-64*(-64 + 229*z - 264*z^2 + 51*z^3 + 80*z^4))/
     (3*(-1 + z)*z) + (5120*(2 + z)*(1 + z + z^2)*H[-1, z])/z - 
    (128*(-24 + 51*z + 37*z^3 + 16*z^4)*H[0, z])/((-1 + z)*z) + 
    (8192*(1 + z^2)*H[1, z])/(-1 + z))*H[0, 0, 1, 1, z] - 
  1536*(1 + z)*H[1, z]*H[0, 1, -1, -1, 1 - z] + 
  ((512*(-22 + 123*z - 37*z^2 - 25*z^3 + 9*z^4))/(3*(-1 + z)*z) + 
    (12288*(2 + z)*(1 + z + z^2)*H[-1, z])/z - 
    (3072*(-2 + 3*z^3 + z^4)*H[0, z])/((-1 + z)*z))*H[0, 1, -1, -1, z] - 
  2304*(1 + z)*H[1, z]*H[0, 1, -1, 1, 1 - z] + 
  ((-1024*(4 + 34*z + 29*z^2 + 3*z^3))/(3*z) + 
    (6144*(2 + z)*(1 + z + z^2)*H[-1, z])/z + (2048*(1 + z^2)*H[0, z])/
     (-1 + z))*H[0, 1, -1, 1, z] - 2304*(1 + z)*H[1, z]*H[0, 1, 1, -1, 1 - z] + 
  ((-1024*(-4 - 42*z + 5*z^2 + 14*z^3 + 3*z^4))/(3*(-1 + z)*z) + 
    (6144*(2 + z)*(1 + z + z^2)*H[-1, z])/z + (2048*(1 + z^2)*H[0, z])/
     (-1 + z))*H[0, 1, 1, -1, z] + 
  ((-64*(-52 - 641*z - 1387*z^2 + 12*z^3))/(3*z) + 
    (256*(-20 + 77*z - 21*z^2 + 36*z^3 + 8*z^4)*H[0, z])/((-1 + z)*z))*
   H[0, 1, 1, 1, z] - (18432*(2 + z)*(1 + z + z^2)*H[0, -1, -1, -1, -1, z])/z - 
  (12288*(2 + z)*(1 + z + z^2)*H[0, -1, -1, -1, 1, z])/z - 
  1536*(1 + z)*H[0, -1, -1, 0, 1, 1 - z] - 
  (1024*(-2 + z)*(-4 + 11*z + 5*z^2 + 4*z^3)*H[0, -1, -1, 0, 1, z])/
   ((-1 + z)*z) - (12288*(2 + z)*(1 + z + z^2)*H[0, -1, -1, 1, -1, z])/z - 
  (6144*(2 + z)*(1 + z + z^2)*H[0, -1, -1, 1, 1, z])/z + 
  (2048*(18 - 27*z - 5*z^2 - 7*z^3 + 5*z^4)*H[0, -1, 0, -1, -1, z])/
   ((-1 + z)*z) - (2048*(2 + z)*(1 + z + z^2)*H[0, -1, 0, -1, 1, z])/z - 
  (2048*(2 + z)*(1 + z + z^2)*H[0, -1, 0, 1, -1, z])/z + 
  2304*(1 + z)*H[0, -1, 0, 1, 1, 1 - z] - 
  (1024*(10 - z + 6*z^2 + 3*z^3)*H[0, -1, 0, 1, 1, z])/z - 
  (12288*(2 + z)*(1 + z + z^2)*H[0, -1, 1, -1, -1, z])/z - 
  (6144*(2 + z)*(1 + z + z^2)*H[0, -1, 1, -1, 1, z])/z - 
  (6144*(2 + z)*(1 + z + z^2)*H[0, -1, 1, 1, -1, z])/z + 
  (1024*(74 - 107*z - 20*z^2 - 30*z^3 + 19*z^4)*H[0, 0, -1, -1, -1, z])/
   ((-1 + z)*z) - (5120*(2 + z)*(1 + z + z^2)*H[0, 0, -1, -1, 1, z])/z - 
  (128*(8 - 228*z - 65*z^2 + 145*z^3 + 76*z^4)*H[0, 0, -1, 0, -1, z])/
   ((-1 + z)*z) - (256*(20 - 99*z - 6*z^2 + 23*z^3 + 30*z^4)*
    H[0, 0, -1, 0, 1, z])/((-1 + z)*z) - 
  (5120*(2 + z)*(1 + z + z^2)*H[0, 0, -1, 1, -1, z])/z - 
  (5120*(2 + z)*(1 + z + z^2)*H[0, 0, -1, 1, 1, z])/z - 
  (128*(160 - 616*z - 195*z^2 + 299*z^3 + 160*z^4)*H[0, 0, 0, -1, -1, z])/
   ((-1 + z)*z) + 4608*(1 + z)*H[0, 0, 0, -1, 1, 1 - z] - 
  (512*(10 - 61*z - 18*z^2 - 4*z^3 + 25*z^4)*H[0, 0, 0, -1, 1, z])/
   ((-1 + z)*z) + (128*(-40 + 82*z + 51*z^2 - 233*z^3 + 12*z^4)*
    H[0, 0, 0, 0, -1, z])/((-1 + z)*z) + 
  (64*(32 + 133*z - 210*z^2 + 173*z^3 + 48*z^4)*H[0, 0, 0, 0, 1, z])/
   ((-1 + z)*z) + 4608*(1 + z)*H[0, 0, 0, 1, -1, 1 - z] - 
  (512*(10 - 61*z - 18*z^2 - 4*z^3 + 25*z^4)*H[0, 0, 0, 1, -1, z])/
   ((-1 + z)*z) + (256*(12 + 25*z - 49*z^2 + 260*z^3 + 4*z^4)*
    H[0, 0, 0, 1, 1, z])/((-1 + z)*z) - 
  (5120*(2 + z)*(1 + z + z^2)*H[0, 0, 1, -1, -1, z])/z - 
  (5120*(2 + z)*(1 + z + z^2)*H[0, 0, 1, -1, 1, z])/z + 
  1536*(1 + z)*H[0, 0, 1, 0, -1, 1 - z] - 
  (1024*(-11 - 3*z + z^2 + 5*z^3)*H[0, 0, 1, 0, -1, z])/(-1 + z) + 
  (64*(48 - 99*z - 72*z^2 + 427*z^3)*H[0, 0, 1, 0, 1, z])/((-1 + z)*z) - 
  (5120*(2 + z)*(1 + z + z^2)*H[0, 0, 1, 1, -1, z])/z - 
  (512*(32 - 98*z + 69*z^2 - 39*z^3 + 8*z^4)*H[0, 0, 1, 1, 1, z])/
   ((-1 + z)*z) - (12288*(2 + z)*(1 + z + z^2)*H[0, 1, -1, -1, -1, z])/z - 
  (6144*(2 + z)*(1 + z + z^2)*H[0, 1, -1, -1, 1, z])/z - 
  (6144*(2 + z)*(1 + z + z^2)*H[0, 1, -1, 1, -1, z])/z + 
  (128*(-56 + 185*z - 108*z^2 + 83*z^3)*H[0, 1, 0, 1, 1, z])/((-1 + z)*z) - 
  (6144*(2 + z)*(1 + z + z^2)*H[0, 1, 1, -1, -1, z])/z + 
  (512*(-4 + 13*z + 4*z^2)*H[0, 1, 1, 1, 1, z])/z};

c[5,5,z] = {9724/27 + (13312*z2^2)/15 + z2*(-271232/81 - (16384*z3)/3) + (171008*z3)/27 + 
  (32768*z5)/5, (707888/405 - (85504*z2)/9 + (4096*z2^2)/5 + (106496*z3)/9)/
   (1 - z) - ((542464/81 - (53248*z2)/3 + (32768*z3)/3)*H[1, z])/(1 - z) + 
  ((85504/9 - 8192*z2)*H[1, z]^2)/(1 - z) - (53248*H[1, z]^3)/(9*(1 - z)) + 
  (4096*H[1, z]^4)/(3*(1 - z)), (-32384 - 995769*z - 1127895*z^2 + 32384*z^3)/
   (1215*z) - (256*(-311 + 711*z^2)*z2^2)/(75*(-1 + z)) - 
  (4*(-1792 - 22422*z - 222123*z^2 - 106399*z^3 + 13696*z^4)*H[0, z])/
   (405*(-1 + z)*z) - (4*(5719 + 36213*z + 7700*z^2 + 3808*z^3)*H[0, z]^2)/
   (135*(-1 + z)) + (8*(-273 + 2109*z + 1540*z^2 + 784*z^3)*H[0, z]^3)/
   (135*(-1 + z)) - (2*(15 + 241*z^2)*H[0, z]^4)/(45*(-1 + z)) + 
  ((-4*(-11904 - 561163*z - 116917*z^2 + 11904*z^3))/(405*z) - 
    (16*(784 + 3063*z + 19026*z^2 + 3063*z^3 + 784*z^4)*H[0, z])/
     (45*(-1 + z)*z) + (32*(196 + 1071*z + 1626*z^2 + 1071*z^3 + 196*z^4)*
      H[0, z]^2)/(45*(-1 + z)*z) - (1024*(1 + z^2)*H[0, z]^3)/(9*(-1 + z)))*
   H[1, z] + ((-16*(-784 + 22873*z + 3847*z^2 + 784*z^3))/(45*z) + 
    (32*(196 + 1071*z + 1626*z^2 + 1071*z^3 + 196*z^4)*H[0, z])/
     (15*(-1 + z)*z) - (2048*(1 + z^2)*H[0, z]^2)/(3*(-1 + z)))*H[1, z]^2 + 
  ((64*(-196 + 2893*z + 1267*z^2 + 196*z^3))/(45*z) - 
    (4096*(1 + z^2)*H[0, z])/(3*(-1 + z)))*H[1, z]^3 - 
  (2048*(1 + z)*H[1, z]^4)/3 + 
  z3*((-16*(-34113 + 7470*z + 7651*z^2 + 2352*z^3))/(45*(-1 + z)) + 
    (32*(-51 + 691*z^2)*H[0, z])/(15*(-1 + z)) + (8192*(-3 + z^2)*H[1, z])/
     (3*(-1 + z))) + ((-56*(1 + z)*(544 + 283*z + 544*z^2))/(135*z) + 
    (64*(-196 - 525*z + 813*z^2 + 1596*z^3 + 392*z^4)*H[0, z])/
     (45*(-1 + z)*z) - (64*(-49 + 209*z^2)*H[0, z]^2)/(15*(-1 + z)) - 
    (4096*(1 + z^2)*H[0, z]*H[1, z])/(3*(-1 + z)))*H[0, 1, z] - 
  (2048*(1 + z^2)*H[0, 1, z]^2)/(3*(-1 + z)) + 
  z2*((8*(-896 + 143027*z + 28871*z^2 + 8512*z^3))/(135*z) - 
    (16*(-833 + 7470*z + 7651*z^2 + 2352*z^3)*H[0, z])/(45*(-1 + z)) + 
    (16*(-51 + 691*z^2)*H[0, z]^2)/(15*(-1 + z)) + 
    ((-64*(-196 + 2893*z + 1267*z^2 + 196*z^3))/(15*z) + 
      (8192*(1 + z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] + 4096*(1 + z)*H[1, z]^2 + 
    (128*(-227 + 547*z^2)*H[0, 1, z])/(15*(-1 + z))) + 
  ((-16*(-784 + 917*z + 5538*z^2 + 9401*z^3 + 1568*z^4))/(45*(-1 + z)*z) + 
    (64*(31 + 289*z^2)*H[0, z])/(15*(-1 + z)) + (8192*(1 + z^2)*H[1, z])/
     (3*(-1 + z)))*H[0, 0, 1, z] + 
  ((448*(1 + z)*(28 + 101*z + 28*z^2))/(15*z) - (128*(-547 + 227*z^2)*H[0, z])/
     (15*(-1 + z)))*H[0, 1, 1, z] + (12896*(1 + z)*H[0, 0, 0, 1, z])/15 + 
  (16512*(1 + z)*H[0, 0, 1, 1, z])/5 - (33024*(1 + z)*H[0, 1, 1, 1, z])/5};

c[5,4,z] = {-233612/81 - (1030144*z2^2)/135 + (4096*z2^3)/5 - (2257216*z3)/81 + 
  8192*z3^2 + z2*(5183024/243 + (13312*z3)/3) - (32768*z5)/3, 
 (-3112288/243 - 14336*z2^2 + z2*(4108672/81 - (4096*z3)/3) - (776960*z3)/27)/
   (1 - z) - ((-10434688/243 + (1982464*z2)/27 - 16384*z2^2 + (75776*z3)/9)*
    H[1, z])/(1 - z) + ((-1334528/27 + 26624*z2 + 12288*z3)*H[1, z]^2)/
   (1 - z) - ((-581632/27 + (16384*z2)/3)*H[1, z]^3)/(1 - z) - 
  (20480*H[1, z]^4)/(9*(1 - z)), 
 (-32*(11167 + 380073*z - 690966*z^2 + 7949*z^3))/(729*z) + 
  (32*(-67 + 835*z^2)*z5)/(-1 + z) + 
  ((55936 + 2042739*z - 10704765*z^2 + 2232522*z^3 + 233760*z^4)*H[0, z])/
   (243*(-1 + z)*z) + ((4096 + 359843*z + 1391331*z^2 - 494902*z^3 + 
     131056*z^4)*H[0, z]^2)/(81*(-1 + z)*z) - 
  (2*(-4883 + 159531*z + 69160*z^2 + 13632*z^3)*H[0, z]^3)/(81*(-1 + z)) + 
  ((397 + 10233*z + 11578*z^2 + 2112*z^3)*H[0, z]^4)/(27*(-1 + z)) - 
  (4*(-33 + 545*z^2)*H[0, z]^5)/(45*(-1 + z)) + 
  ((4*(-46984 - 3874325*z + 1263637*z^2 + 49000*z^3))/(243*z) + 
    (32*(4952 + 1439*z + 153033*z^2 - 6607*z^3 + 8975*z^4)*H[0, z])/
     (81*(-1 + z)*z) - (16*(1432 + 21457*z + 14622*z^2 + 21457*z^3 + 1432*z^4)*
      H[0, z]^2)/(27*(-1 + z)*z) + 
    (64*(132 + 1103*z + 1530*z^2 + 1103*z^3 + 132*z^4)*H[0, z]^3)/
     (27*(-1 + z)*z) - (3584*(1 + z^2)*H[0, z]^4)/(9*(-1 + z)))*H[1, z] + 
  ((8*(-7360 + 165983*z - 4531*z^2 + 12724*z^3))/(27*z) - 
    (224*(28 + 1293*z - 530*z^2 + 1293*z^3 + 28*z^4)*H[0, z])/(9*(-1 + z)*z) + 
    (32*(76 + 2077*z + 2766*z^2 + 2077*z^3 + 76*z^4)*H[0, z]^2)/
     (9*(-1 + z)*z) - (2048*(1 + z^2)*H[0, z]^3)/(-1 + z))*H[1, z]^2 + 
  ((-256*(-1 + 170*z + 2102*z^2 + z^3))/(27*z) - 
    (128*(236 - 1259*z - 1506*z^2 - 1259*z^3 + 236*z^4)*H[0, z])/
     (27*(-1 + z)*z) - (10240*(1 + z^2)*H[0, z]^2)/(3*(-1 + z)))*H[1, z]^3 + 
  ((-640*(-12 - 25*z - 7*z^2 + 12*z^3))/(9*z) - (4096*(1 + z^2)*H[0, z])/
     (3*(-1 + z)))*H[1, z]^4 + 
  z2^2*((-32*(19543 - 7896*z - 9951*z^2 + 7584*z^3))/(45*(-1 + z)) - 
    (256*(85 + 139*z^2)*H[0, z])/(5*(-1 + z)) - (4096*(-3 + z^2)*H[1, z])/
     (-1 + z)) + ((4*(39232 - 439283*z - 377060*z^2 + 75640*z^3))/(81*z) - 
    (16*(-1952 - 15775*z - 31413*z^2 + 51060*z^3 + 160*z^4)*H[0, z])/
     (27*(-1 + z)*z) - (32*(188 + 1473*z - 417*z^2 - 2156*z^3 + 112*z^4)*
      H[0, z]^2)/(9*(-1 + z)*z) - (128*(-19 + 51*z^2)*H[0, z]^3)/(3*(-1 + z)) + 
    ((-128*(188 + 129*z + 294*z^2 + 129*z^3 + 188*z^4)*H[0, z])/
       (9*(-1 + z)*z) - (2048*(1 + z^2)*H[0, z]^2)/(3*(-1 + z)))*H[1, z] + 
    (4096*(1 + z^2)*H[0, z]*H[1, z]^2)/(-1 + z))*H[0, 1, z] + 
  ((-64*(188 + 129*z + 294*z^2 + 129*z^3 + 188*z^4))/(9*(-1 + z)*z) + 
    (128*(-55 + 87*z^2)*H[0, z])/(3*(-1 + z)) + (4096*(1 + z^2)*H[1, z])/
     (-1 + z))*H[0, 1, z]^2 + 
  z3*((-8*(800 + 118279*z + 6462*z^2 - 118309*z^3 + 1088*z^4))/
     (27*(-1 + z)*z) + (16*(-2597 - 5001*z - 9730*z^2 + 1648*z^3)*H[0, z])/
     (9*(-1 + z)) + (16*(-11 + 1163*z^2)*H[0, z]^2)/(3*(-1 + z)) + 
    ((64*(412 - 2263*z - 1194*z^2 - 1079*z^3 + 412*z^4))/(9*(-1 + z)*z) + 
      (34816*(1 + z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] + 
    (2048*(7 + z^2)*H[1, z]^2)/(-1 + z) - (128*(17 + 175*z^2)*H[0, 1, z])/
     (3*(-1 + z))) + 
  ((-8*(2592 - 28477*z + 169074*z^2 - 153045*z^3 + 1536*z^4))/(27*(-1 + z)*z) - 
    (32*(-224 - 2737*z + 1221*z^2 + 2812*z^3 + 528*z^4)*H[0, z])/
     (9*(-1 + z)*z) + (128*(-17 + 49*z^2)*H[0, z]^2)/(-1 + z) + 
    ((256*(188 + 129*z + 294*z^2 + 129*z^3 + 188*z^4))/(9*(-1 + z)*z) + 
      (4096*(1 + z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] - 
    (8192*(1 + z^2)*H[1, z]^2)/(-1 + z) - (512*(-47 + 95*z^2)*H[0, 1, z])/
     (3*(-1 + z)))*H[0, 0, 1, z] + 
  ((32*(-152 - 10364*z - 11703*z^2 + 88*z^3))/(9*z) - 
    (64*(-828 + 2603*z - 789*z^2 - 3186*z^3 + 344*z^4)*H[0, z])/
     (9*(-1 + z)*z) - (128*(-155 + 123*z^2)*H[0, z]^2)/(3*(-1 + z)) - 
    (8192*(1 + z^2)*H[0, z]*H[1, z])/(-1 + z) - (8192*(1 + z^2)*H[0, 1, z])/
     (-1 + z))*H[0, 1, 1, z] + 
  z2*((-4*(-2784 + 564486*z - 385845*z^2 + 149840*z^3))/(81*z) - 
    (128*(237 + 211*z^2)*z3)/(3*(-1 + z)) + 
    (16*(64 - 6000*z + 33423*z^2 + 64985*z^3 + 1576*z^4)*H[0, z])/
     (27*(-1 + z)*z) + (8*(-2498 - 10371*z - 14763*z^2 + 112*z^3)*H[0, z]^2)/
     (9*(-1 + z)) + (64*(-15 + 431*z^2)*H[0, z]^3)/(9*(-1 + z)) + 
    ((-128*(-27 - 2770*z - 12718*z^2 + 27*z^3))/(27*z) + 
      (64*(28 - 3095*z - 4650*z^2 - 3095*z^3 + 28*z^4)*H[0, z])/
       (9*(-1 + z)*z) + (32768*(1 + z^2)*H[0, z]^2)/(3*(-1 + z)))*H[1, z] + 
    ((64*(-652 - 2937*z - 807*z^2 + 652*z^3))/(9*z) + (16384*(1 + z^2)*H[0, z])/
       (-1 + z))*H[1, z]^2 + (8192*(1 + z)*H[1, z]^3)/3 + 
    ((64*(-256 + 2291*z + 387*z^2 - 1842*z^3 + 1276*z^4))/(9*(-1 + z)*z) + 
      (23680*(1 + z)*H[0, z])/3 - (8192*(1 + z^2)*H[1, z])/(-1 + z))*
     H[0, 1, z] - (512*(-67 + 51*z^2)*H[0, 0, 1, z])/(3*(-1 + z)) - 
    (256*(-211 + 19*z^2)*H[0, 1, 1, z])/(3*(-1 + z))) + 
  ((16*(144 + 5769*z + 3762*z^2 + 4064*z^3))/(9*z) - 
    (512*(-11 + 27*z^2)*H[0, z])/(-1 + z))*H[0, 0, 0, 1, z] + 
  ((64*(1056 - 1982*z - 1121*z^2 + 344*z^3))/(9*z) - 
    (128*(47 + 17*z^2)*H[0, z])/(-1 + z))*H[0, 0, 1, 1, z] + 
  ((-128*(700 - 1215*z - 1014*z^2 + 968*z^3))/(9*z) + 
    (512*(37 + 59*z^2)*H[0, z])/(3*(-1 + z)))*H[0, 1, 1, 1, z] + 
  (32*(-173 + 685*z^2)*H[0, 0, 0, 0, 1, z])/(-1 + z) + 
  (768*(-29 + 93*z^2)*H[0, 0, 0, 1, 1, z])/(-1 + z) + 
  (1024*(-47 + 95*z^2)*H[0, 0, 1, 0, 1, z])/(3*(-1 + z)) + 
  (256*(497 + 271*z^2)*H[0, 0, 1, 1, 1, z])/(3*(-1 + z)) + 
  (16384*(1 + z^2)*H[0, 1, 0, 1, 1, z])/(-1 + z) + 
  30720*(1 + z)*H[0, 1, 1, 1, 1, z]};

c[5,3,z] = {9960893/729 - (62464*z2^3)/35 + z2^2*(7480448/405 + 22528*ln2 - (67584*z3)/5) + (13959664*z3)/243 + (134912*z3^2)/9 + (99904*z5)/9 + 
  z2*(-49399216/729 - (18304*ln2)/3 + (142208/27 - 16384*ln2)*z3 + 15360*z5), 
 (115712396/2187 + (1946368/45 + 24576*ln2)*z2^2 + (24576*z2^3)/5 + z2*(-3396320/27 - (183808*ln2)/9 - (456704*z3)/9) + (88192*z3)/81 + 9216*z3^2 + (162304*z5)/3)/(1 - z) - 
  ((108531008/729 + (108544*z2^2)/3 - (1523200*z3)/27 + z2*(-10958336/81 - 45056*ln2 + 20480*z3) - 30720*z5)*H[1, z])/(1 - z) + 
  ((3551744/27 + (-694784/9 - 24576*ln2)*z2 - (24576*z2^2)/5 + (395264*z3)/9)*H[1, z]^2)/(1 - z) - ((9039872/243 - (425984*z2)/9)*H[1, z]^3)/(1 - z) + (163840*H[1, z]^4)/(27*(1 - z)) - 
  (32768*H[1, z]^5)/(9*(1 - z)), (4*(-1663728 - 2108376*z + 2248510949*z^2 - 130441521494*z^3 + 227090733068*z^4 + 139627871816*z^5 - 462035401571*z^6 + 116661494354*z^7 + 229937358782*z^8 - 
     122789576300*z^9 + 822702500*z^10))/(1366875*(-1 + z)^3*z^3*(1 + z)^2) - (32*(-319884 + 100667*z + 121649*z^2 + 24768*z^3)*z2^3)/(315*(-1 + z)) + 
  (64*(151 + 213*z - 2732*z^2 + 864*z^3)*z3^2)/(3*(-1 + z)) + 
  ((-4*(-24456960 + 82116480*z + 294183840*z^2 - 13396894210*z^3 + 69387391869*z^4 - 594826739*z^5 - 214576334147*z^6 + 86835640677*z^7 + 223324907227*z^8 - 116333166697*z^9 - 82459996929*z^10 + 
       44592090489*z^11 + 3614945100*z^12))/(455625*(-1 + z)^4*z^3*(1 + z)^3) - (128*(716 + 29487*z + 104362*z^2 + 64095*z^3 - 68804*z^4 - 83343*z^5 - 9330*z^6 + 4001*z^7)*H[-1, z])/
     (81*(-1 + z)*z*(1 + z)^3) - (64*(4036 - 83706*z - 237935*z^2 - 173794*z^3 + 167208*z^4 + 312424*z^5 + 143683*z^6 + 5940*z^7)*H[-1, z]^2)/(81*(-1 + z)*z*(1 + z)^3) + 
    (512*(-385 - 3011*z - 6840*z^2 - 3413*z^3 + 3341*z^4 - 531*z^5 - 1876*z^6 + 43*z^7)*H[-1, z]^3)/(81*(-1 + z)*z*(1 + z)^3) - (512*(-100 + 192*z - 91*z^2 - z^3 + 48*z^4)*H[-1, z]^4)/(9*(-1 + z)*z))*
   H[0, z] + ((4*(591360 - 2177280*z - 6275840*z^2 + 286440035*z^3 + 373614031*z^4 - 662734261*z^5 - 1516912253*z^6 + 993611373*z^7 + 1460716573*z^8 - 570125703*z^9 - 660241471*z^10 + 230569836*z^11 + 
       14299600*z^12))/(30375*(-1 + z)^4*z^3*(1 + z)^3) + (32*(8907 - 164803*z - 468787*z^2 - 337062*z^3 + 335275*z^4 + 613499*z^5 + 278589*z^6 + 10094*z^7)*H[-1, z])/(81*(-1 + z)*z*(1 + z)^3) - 
    (64*(-1318 - 10184*z - 24003*z^2 - 13044*z^3 + 10314*z^4 - 4590*z^5 - 8033*z^6 + 170*z^7)*H[-1, z]^2)/(27*(-1 + z)*z*(1 + z)^3) + 
    (512*(-544 + 1081*z - 519*z^2 + 20*z^3 + 250*z^4)*H[-1, z]^3)/(27*(-1 + z)*z) + (4096*(2 + z)*(1 + z + z^2)*H[-1, z]^4)/z)*H[0, z]^2 + 
  ((-8*(86400 - 1773250*z + 42986169*z^2 - 6387349*z^3 - 144855927*z^4 + 46795147*z^5 + 151002767*z^6 - 57309647*z^7 - 57820829*z^8 + 23436699*z^9 + 460620*z^10))/(6075*(-1 + z)^4*z*(1 + z)^3) + 
    (32*(-1952 - 15313*z - 38727*z^2 - 23402*z^3 + 13058*z^4 - 16677*z^5 - 18459*z^6 + 96*z^7)*H[-1, z])/(81*(-1 + z)*z*(1 + z)^3) - 
    (64*(-2012 + 4145*z - 1968*z^2 + 79*z^3 + 908*z^4)*H[-1, z]^2)/(27*(-1 + z)*z) + (512*(348 - 644*z - 131*z^2 + 289*z^3 + 90*z^4)*H[-1, z]^3)/(9*(-1 + z)*z))*H[0, z]^3 + 
  ((-2*(75090 - 1213403*z - 710637*z^2 + 3619889*z^3 + 1616091*z^4 - 3891569*z^5 - 1044791*z^6 + 1006523*z^7 + 269047*z^8 + 191840*z^9))/(405*(-1 + z)^4*(1 + z)^3) + 
    (32*(-636 + 1357*z - 620*z^2 - 9*z^3 + 292*z^4)*H[-1, z])/(27*(-1 + z)*z) - (128*(456 - 1175*z - 305*z^2 + 748*z^3 + 228*z^4)*H[-1, z]^2)/(9*(-1 + z)*z))*H[0, z]^4 + 
  ((4*(-2090 + 14005*z + 9693*z^2 - 47505*z^3 + 19849*z^4 + 5536*z^5))/(135*(-1 + z)^3) + (16*(-600 + 135*z + 113*z^2 + 160*z^3)*H[-1, z])/(9*(-1 + z)))*H[0, z]^5 - 
  (8*(-58 + 23*z + 1219*z^2 + 32*z^3)*H[0, z]^6)/(135*(-1 + z)) + 
  ((-16*(-6252884 + 26133064*z - 18800972*z^2 + 97696267*z^3 + 16061337331*z^4 - 37927644662*z^5 - 16302638619*z^6 + 76149679542*z^7 - 15477306447*z^8 - 39470835486*z^9 + 15740301591*z^10 + 
       908491275*z^11))/(455625*(-1 + z)^3*z^4*(1 + z)^2) - (128*(-2 + z)*(-704 - 4768*z - 10661*z^2 + 444*z^3)*H[-1, 1 - z])/(243*z^2) + 
    (128*(-2 + z)*(-368 - 88*z + 2158*z^2 + 15*z^3)*H[-1, 1 - z]^2)/(81*z^2) + (1792*(-2 + z)*(16 - 40*z - 50*z^2 + 3*z^3)*H[-1, 1 - z]^3)/(81*z^2) + 
    ((-8*(1406592 - 8059264*z + 11299328*z^2 - 62338032*z^3 - 475493797*z^4 + 1002256719*z^5 - 67486769*z^6 - 1221134053*z^7 + 1398219657*z^8 - 19957603*z^9 - 1047676011*z^10 + 462128233*z^11 + 
         56147000*z^12))/(30375*(-1 + z)^4*z^4*(1 + z)^2) + (128*(-96 - 2079*z - 1966*z^2 + 1402*z^3)*H[-1, 1 - z])/(81*z) - (256*(42 - 534*z + 61*z^2)*H[-1, 1 - z]^2)/27 - 
      (28672*z*(1 + z)*H[-1, 1 - z]^3)/27 + (512*(32 + 5*z + 1362*z^2 + 5*z^3 + 32*z^4)*H[-1, z])/(27*(-1 + z)*z) + (1024*(20 + 55*z + 114*z^2 + 55*z^3 + 20*z^4)*H[-1, z]^2)/(9*(-1 + z)*z) + 
      (16384*(1 + z^2)*H[-1, z]^3)/(3*(-1 + z)))*H[0, z] + 
    ((8*(-19712 + 102144*z + 23872*z^2 - 2161668*z^3 - 5007483*z^4 - 5397359*z^5 + 17665129*z^6 + 27757073*z^7 - 21993157*z^8 - 22259717*z^9 + 6045371*z^10 + 7335527*z^11 + 1289180*z^12))/
       (2025*(-1 + z)^4*z^4*(1 + z)^2) - (128*(-448 + 1344*z + 1203*z^2 + 83*z^3 + 5*z^4)*H[-1, 1 - z])/(27*z^2) + (7168*z*(1 + 2*z)*H[-1, 1 - z]^2)/9 - 
      (1024*(20 + 55*z + 114*z^2 + 55*z^3 + 20*z^4)*H[-1, z])/(9*(-1 + z)*z) - (8192*(1 + z^2)*H[-1, z]^2)/(-1 + z))*H[0, z]^2 + 
    ((-128*(-56 + 820*z - 18190*z^2 + 53275*z^3 - 72360*z^4 + 66836*z^5 - 43148*z^6 + 10685*z^7 + 1754*z^8))/(81*(-1 + z)^4*z^2) + (512*z*(169 + 140*z)*H[-1, 1 - z])/27 + 
      (8192*(1 + z^2)*H[-1, z])/(3*(-1 + z)))*H[0, z]^3 + (64*(216 + 637*z - 546*z^2 + 168*z^3 - 2146*z^4 + 1395*z^5 + 180*z^6)*H[0, z]^4)/(27*(-1 + z)^3*z) - 
    (256*(8 + 61*z + 18*z^2 + 87*z^3)*H[0, z]^5)/(45*(-1 + z)*z))*H[1, z] + 
  ((-16*(-703296 + 3326336*z - 3203328*z^2 + 31080688*z^3 + 428506899*z^4 - 543003398*z^5 - 521063951*z^6 + 1006944888*z^7 - 156215003*z^8 - 569610014*z^9 + 299910679*z^10 + 49373500*z^11))/
     (30375*(-1 + z)^3*z^4*(1 + z)^2) - (256*(-2 + z)*(-368 - 88*z + 2158*z^2 + 15*z^3)*H[-1, 1 - z])/(81*z^2) - (1792*(-2 + z)*(16 - 40*z - 50*z^2 + 3*z^3)*H[-1, 1 - z]^2)/(27*z^2) + 
    ((16*(-29568 + 153216*z - 148192*z^2 - 1509052*z^3 - 15832162*z^4 + 38309899*z^5 - 4895494*z^6 - 50983303*z^7 + 53395052*z^8 + 3692637*z^9 - 38167006*z^10 + 16711003*z^11 + 992570*z^12))/
       (2025*(-1 + z)^4*z^4*(1 + z)^2) + (128*(224 - 672*z - 252*z^2 - 1744*z^3 + 223*z^4)*H[-1, 1 - z])/(27*z^2) + (28672*z*(1 + z)*H[-1, 1 - z]^2)/9 - 
      (1024*(20 + 55*z + 114*z^2 + 55*z^3 + 20*z^4)*H[-1, z])/(9*(-1 + z)*z) - (8192*(1 + z^2)*H[-1, z]^2)/(-1 + z))*H[0, z] + 
    ((-32*(112 + 2984*z - 49237*z^2 + 145684*z^3 - 202904*z^4 + 180316*z^5 - 108953*z^6 + 27072*z^7 + 3390*z^8))/(27*(-1 + z)^4*z^2) - (14336*z^2*H[-1, 1 - z])/9 + (7168*(1 + z)*H[-1, 1 - z]^2)/3 + 
      (8192*(1 + z^2)*H[-1, z])/(-1 + z))*H[0, z]^2 + (128*(54 + 752*z - 1015*z^2 + 2155*z^3 - 4525*z^4 + 2369*z^5 + 18*z^6)*H[0, z]^3)/(27*(-1 + z)^3*z) - 
    (896*(4 + 3*z + 9*z^2 + 16*z^3)*H[0, z]^4)/(9*(-1 + z)*z))*H[1, z]^2 + 
  ((64*(14784 - 61824*z + 58272*z^2 + 330398*z^3 + 12011204*z^4 - 17088433*z^5 - 13928486*z^6 + 32260153*z^7 - 6755648*z^8 - 17493079*z^9 + 9751874*z^10 + 439985*z^11))/(6075*(-1 + z)^3*z^4*(1 + z)^2) + 
    (1792*(-2 + z)*(16 - 40*z - 50*z^2 + 3*z^3)*H[-1, 1 - z])/(27*z^2) + ((64*(-1456 + 2696*z - 6067*z^2 + 90509*z^3 - 259170*z^4 + 277966*z^5 - 111115*z^6 + 7021*z^7 + 1152*z^8))/(81*(-1 + z)^4*z^2) - 
      (28672*z*(1 + z)*H[-1, 1 - z])/9 + (16384*(1 + z^2)*H[-1, z])/(3*(-1 + z)))*H[0, z] - (128*(252 - 779*z + 1792*z^2 - 4642*z^3 + 5944*z^4 - 2555*z^5 + 180*z^6)*H[0, z]^2)/(27*(-1 + z)^3*z) + 
    (1024*(-12 + 40*z - 27*z^2 + z^3)*H[0, z]^3)/(9*(-1 + z)*z))*H[1, z]^3 + ((128*(504 - 292*z + 10321*z^2 - 28668*z^3 + 11509*z^4 + 1346*z^5))/(81*(-1 + z)*z^2) + 
    (64*(8 + 521*z + 28*z^2 + 531*z^3 + 80*z^4)*H[0, z])/(9*(-1 + z)*z) + (256*(-20 + 101*z - 45*z^2 + 36*z^3)*H[0, z]^2)/(3*(-1 + z)*z))*H[1, z]^4 + 
  ((512*(4 + 31*z + 18*z^2 + 7*z^3 + 4*z^4))/(9*(-1 + z)*z) + (2048*(-4 + 18*z - 9*z^2 + 5*z^3)*H[0, z])/(15*(-1 + z)*z))*H[1, z]^5 + 
  li4half*((8192*(11 + 57*z + 44*z^2 + 20*z^3))/(9*(-1 + z)) - (8192*(-3 + 19*z^2)*H[0, z])/(3*(-1 + z)) - (65536*(1 + z^2)*H[1, z])/(-1 + z)) + 
  ln2^4*((1024*(11 + 57*z + 44*z^2 + 20*z^3))/(27*(-1 + z)) - (1024*(-3 + 19*z^2)*H[0, z])/(9*(-1 + z)) - (8192*(1 + z^2)*H[1, z])/(3*(-1 + z))) + 
  z5*((32*(520 + 3781*z + 53557*z^2 - 180085*z^3 + 194983*z^4 - 81356*z^5 + 13208*z^6))/(9*(-1 + z)^3*z) + (24576*(2 + z)*(1 + z + z^2)*H[-1, z])/z + 
    (32*(4238 - 1437*z + 1519*z^2 + 896*z^3)*H[0, z])/(3*(-1 + z)) - (1024*(-36 + 206*z - 81*z^2 + 101*z^3)*H[1, z])/((-1 + z)*z)) + 
  (((128*(1472 - 480*z - 10887*z^2 + 2290*z^3 + 1432*z^4))/(81*z^2) - (256*(224 - 672*z - 336*z^2 - 676*z^3 + 101*z^4)*H[-1, 1 - z])/(27*z^2) - (28672*z*(1 + z)*H[-1, 1 - z]^2)/9 + 
      ((-256*(-224 + 672*z + 867*z^2 - 593*z^3 + 106*z^4))/(27*z^2) + (28672*z^2*H[-1, 1 - z])/9)*H[0, z] + (512*z*(141 + 140*z)*H[0, z]^2)/9)*H[1, z] + 
    ((1024*(112 - 336*z - 189*z^2 - 71*z^3 + 20*z^4))/(27*z^2) + (57344*z*(1 + z)*H[-1, 1 - z])/9 + ((14336*z*(3 + z))/9 + (14336*(1 + z)*H[-1, 1 - z])/3)*H[0, z])*H[1, z]^2 - 
    (28672*z*(1 + z)*H[1, z]^3)/9)*H[-1, 1, 1 - z] + ((-14336*z*(1 + z)*H[1, z])/9 + (7168*(1 + z)*H[1, z]^2)/3)*H[-1, 1, 1 - z]^2 + 
  (((-512*(32 + 5*z + 1362*z^2 + 5*z^3 + 32*z^4))/(27*(-1 + z)*z) - (2048*(20 + 55*z + 114*z^2 + 55*z^3 + 20*z^4)*H[-1, z])/(9*(-1 + z)*z) - (16384*(1 + z^2)*H[-1, z]^2)/(-1 + z))*H[0, z] + 
    ((1024*(20 + 55*z + 114*z^2 + 55*z^3 + 20*z^4))/(9*(-1 + z)*z) + (16384*(1 + z^2)*H[-1, z])/(-1 + z))*H[0, z]^2 - (8192*(1 + z^2)*H[0, z]^3)/(3*(-1 + z)) + 
    (((2048*(20 + 55*z + 114*z^2 + 55*z^3 + 20*z^4))/(9*(-1 + z)*z) + (32768*(1 + z^2)*H[-1, z])/(-1 + z))*H[0, z] - (16384*(1 + z^2)*H[0, z]^2)/(-1 + z))*H[1, z] - 
    (16384*(1 + z^2)*H[0, z]*H[1, z]^2)/(-1 + z))*H[-1, 1, z] + ((-128*(-2 + z)*(-704 - 4768*z - 10661*z^2 + 444*z^3))/(243*z^2) + (256*(-2 + z)*(-368 - 88*z + 2158*z^2 + 15*z^3)*H[-1, 1 - z])/(81*z^2) + 
    (1792*(-2 + z)*(16 - 40*z - 50*z^2 + 3*z^3)*H[-1, 1 - z]^2)/(27*z^2) + ((128*(-96 - 2079*z - 1966*z^2 + 1402*z^3))/(81*z) - (512*(42 - 534*z + 61*z^2)*H[-1, 1 - z])/27 - 
      (28672*z*(1 + z)*H[-1, 1 - z]^2)/9)*H[0, z] + ((128*(-363 - 867*z + 37*z^2))/27 + (14336*z*(1 + 2*z)*H[-1, 1 - z])/9)*H[0, z]^2 - (512*z*(-1 + 28*z)*H[0, z]^3)/27 + 
    ((-64*(5888 - 4352*z - 41355*z^2 + 23147*z^3 + 2936*z^4))/(81*z^2) - (7168*(-2 + z)*(16 - 40*z - 50*z^2 + 3*z^3)*H[-1, 1 - z])/(27*z^2) + 
      ((256*(48 + 2187*z - 117*z^2 + 292*z^3))/(27*z) + (114688*z*(1 + z)*H[-1, 1 - z])/9)*H[0, z] - (256*(-56 - 131*z + 119*z^2 + 168*z^3)*H[0, z]^2)/(9*z))*H[1, z] + 
    ((-256*(672 - 2096*z - 354*z^2 + 270*z^3 + 17*z^4))/(27*z^2) - (512*(-140 - 145*z + 65*z^2 + 84*z^3)*H[0, z])/(9*z) - (35840*(1 + z)*H[0, z]^2)/3)*H[1, z]^2 + 
    (7168*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z]^3)/(9*z) + ((-256*(224 - 672*z - 336*z^2 - 676*z^3 + 101*z^4))/(27*z^2) - (57344*z*(1 + z)*H[-1, 1 - z])/9 + (28672*z^2*H[0, z])/9 + 
      (114688*z*(1 + z)*H[1, z])/9)*H[-1, 1, 1 - z])*H[0, -1, 1 - z] + ((256*(-1 + z)*(40 - 413*z + 40*z^2))/(27*z) - (1024*(5 + 26*z + 28*z^2)*H[0, z])/9 + (7168*(1 + z)*H[0, z]^2)/3 - 
    (14336*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z])/(9*z))*H[0, -1, 1 - z]^2 + ((128*(716 + 29487*z + 104362*z^2 + 64095*z^3 - 68804*z^4 - 83343*z^5 - 9330*z^6 + 4001*z^7))/(81*(-1 + z)*z*(1 + z)^3) + 
    (128*(4036 - 83706*z - 237935*z^2 - 173794*z^3 + 167208*z^4 + 312424*z^5 + 143683*z^6 + 5940*z^7)*H[-1, z])/(81*(-1 + z)*z*(1 + z)^3) - 
    (512*(-385 - 3011*z - 6840*z^2 - 3413*z^3 + 3341*z^4 - 531*z^5 - 1876*z^6 + 43*z^7)*H[-1, z]^2)/(27*(-1 + z)*z*(1 + z)^3) + (2048*(-100 + 192*z - 91*z^2 - z^3 + 48*z^4)*H[-1, z]^3)/(9*(-1 + z)*z) + 
    ((64*(-8491 + 139500*z + 295550*z^2 + 44156*z^3 - 275761*z^4 - 200746*z^5 - 39954*z^6 + 4562*z^7))/(81*(-1 + z)*z*(1 + z)^3) + 
      (128*(-1016 - 7879*z - 19791*z^2 - 11946*z^3 + 6774*z^4 - 7911*z^5 - 9007*z^6 + 88*z^7)*H[-1, z])/(27*(-1 + z)*z*(1 + z)^3) - (256*(-332 + 685*z - 328*z^2 + 19*z^3 + 148*z^4)*H[-1, z]^2)/
       (3*(-1 + z)*z) - (16384*(2 + z)*(1 + z + z^2)*H[-1, z]^3)/z)*H[0, z] + ((-128*(-724 + 9763*z - 19204*z^2 + 10334*z^3 + 42*z^4))/(27*(-1 + z)*z) - 
      (128*(124 + 15*z + 123*z^2 + 52*z^3)*H[-1, z])/(9*z) - (256*(280 - 678*z - 131*z^2 + 357*z^3 + 124*z^4)*H[-1, z]^2)/((-1 + z)*z))*H[0, z]^2 + 
    ((128*(454 - 1528*z + 873*z^2 - 667*z^3 + 172*z^4))/(27*(-1 + z)*z) + (256*(304 - 1251*z - 305*z^2 + 900*z^3 + 304*z^4)*H[-1, z])/(3*(-1 + z)*z))*H[0, z]^3 - 
    (16*(-4276 + 571*z + 985*z^2 + 1344*z^3)*H[0, z]^4)/(9*(-1 + z)) + ((-512*(32 + 5*z + 1362*z^2 + 5*z^3 + 32*z^4))/(27*(-1 + z)*z) - (2048*(20 + 55*z + 114*z^2 + 55*z^3 + 20*z^4)*H[-1, z])/
       (9*(-1 + z)*z) - (16384*(1 + z^2)*H[-1, z]^2)/(-1 + z) + ((1024*(71 - 124*z - 42*z^2 - 124*z^3 + 71*z^4))/(27*(-1 + z)*z) + (16384*(1 + z^2)*H[-1, z])/(-1 + z))*H[0, z] - 
      (128*(220 - 187*z - 474*z^2 - 187*z^3 + 220*z^4)*H[0, z]^2)/(9*(-1 + z)*z) + (2048*(1 + z^2)*H[0, z]^3)/(-1 + z))*H[1, z] + 
    ((1024*(20 + 55*z + 114*z^2 + 55*z^3 + 20*z^4))/(9*(-1 + z)*z) + (16384*(1 + z^2)*H[-1, z])/(-1 + z) - (512*(20 - 41*z - 318*z^2 - 41*z^3 + 20*z^4)*H[0, z])/(9*(-1 + z)*z) - 
      (1024*(1 + z^2)*H[0, z]^2)/(-1 + z))*H[1, z]^2 + ((-16384*(1 + z^2))/(3*(-1 + z)) - (16384*(1 + z^2)*H[0, z])/(3*(-1 + z)))*H[1, z]^3 + 
    ((2048*(20 + 55*z + 114*z^2 + 55*z^3 + 20*z^4))/(9*(-1 + z)*z) + (32768*(1 + z^2)*H[-1, z])/(-1 + z) - (16384*(1 + z^2)*H[0, z])/(-1 + z) - (32768*(1 + z^2)*H[1, z])/(-1 + z))*H[-1, 1, z])*
   H[0, -1, z] + ((-64*(-2228 + 17957*z - 39659*z^2 + 21074*z^3 + 236*z^4))/(27*(-1 + z)*z) + ((-128*(-1194 + 2949*z - 1566*z^2 + 719*z^3 + 172*z^4))/(9*(-1 + z)*z) + 
      (1024*(216 - 710*z - 131*z^2 + 421*z^3 + 156*z^4)*H[-1, z])/(3*(-1 + z)*z))*H[0, z] - (128*(544 - 1100*z - 223*z^2 + 643*z^3 + 160*z^4)*H[0, z]^2)/(3*(-1 + z)*z) + 
    ((-256*(140 + 25*z - 66*z^2 + 25*z^3 + 140*z^4))/(9*(-1 + z)*z) + (6144*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z] + (2048*(1 + z^2)*H[1, z]^2)/(-1 + z))*H[0, -1, z]^2 + 
  (8192*(2 + z)*(1 + z + z^2)*H[0, -1, z]^3)/(3*z) + 
  ((-16*(-703296 + 1032704*z + 4414592*z^2 + 43613842*z^3 - 295499796*z^4 - 572069589*z^5 + 384221157*z^6 + 1105774036*z^7 + 61705186*z^8 - 579696193*z^9 - 184089843*z^10 + 47617200*z^11))/
     (30375*(-1 + z)^2*z^4*(1 + z)^3) + (128*(4625 - 73249*z - 199928*z^2 - 135260*z^3 + 149689*z^4 + 264247*z^5 + 122606*z^6 + 5126*z^7)*H[-1, z])/(81*(-1 + z)*z*(1 + z)^3) + 
    (256*(524 + 1453*z + 3546*z^2 + 3196*z^3 + 1394*z^4 + 9099*z^5 + 6056*z^6 + 76*z^7)*H[-1, z]^2)/(27*(-1 + z)*z*(1 + z)^3) + (4096*(-32 + 78*z - 32*z^2 - 5*z^3 + 15*z^4)*H[-1, z]^3)/(9*(-1 + z)*z) + 
    ((16*(-19712 + 62720*z + 188736*z^2 - 2375060*z^3 - 11650861*z^4 - 32370232*z^5 + 42579127*z^6 + 104197256*z^7 - 45514095*z^8 - 109301976*z^9 + 14417645*z^10 + 34020892*z^11 + 683960*z^12))/
       (2025*(-1 + z)^3*z^4*(1 + z)^3) + (3584*(-2 + z)*(16 - 40*z - 50*z^2 + 3*z^3)*H[-1, 1 - z])/(27*z^2) - (512*(139 - 1558*z - 3294*z^2 - 217*z^3 + 4735*z^4 + 8568*z^5 + 4180*z^6 + 119*z^7)*H[-1, z])/
       (27*(-1 + z)*z*(1 + z)^3) - (1024*(-28 + 120*z - 37*z^2 - 19*z^3 + 12*z^4)*H[-1, z]^2)/(3*(-1 + z)*z) + (4096*(54 - 33*z - 10*z^2 - 20*z^3 + z^4)*H[-1, z]^3)/(3*(-1 + z)*z))*H[0, z] + 
    ((-32*(1120 - 19960*z + 155235*z^2 + 50396*z^3 - 625816*z^4 + 21012*z^5 + 951158*z^6 - 197812*z^7 - 535568*z^8 + 65044*z^9 + 105071*z^10 + 9640*z^11))/(135*(-1 + z)^4*z^2*(1 + z)^3) - 
      (57344*z*(1 + z)*H[-1, 1 - z])/9 - (2048*(-4 - 42*z + 5*z^2 + 14*z^3 + 3*z^4)*H[-1, z])/(9*(-1 + z)*z) + (128*(-1220 + 89*z + 699*z^2 + 144*z^3)*H[-1, z]^2)/(3*(-1 + z)))*H[0, z]^2 + 
    ((-128*(258 + 2099*z + 1631*z^2 - 2948*z^3 + 96*z^4))/(27*(-1 + z)*z) + (128*(-796 + 115*z + 297*z^2 + 96*z^3)*H[-1, z])/(9*(-1 + z)))*H[0, z]^3 - 
    (128*(-16 - 119*z + 24*z^2 + 83*z^3 + 8*z^4)*H[0, z]^4)/(9*(-1 + z)*z) + ((16*(14896 - 8565*z + 81576*z^2 - 4731*z^3 + 9664*z^4))/(81*(-1 + z)*z) - 
      (2048*(20 + 55*z + 114*z^2 + 55*z^3 + 20*z^4)*H[-1, z])/(9*(-1 + z)*z) - (16384*(1 + z^2)*H[-1, z]^2)/(-1 + z) + 
      ((256*(168 - 1882*z + 13163*z^2 - 45895*z^3 + 70261*z^4 - 45827*z^5 + 10576*z^6 + 108*z^7))/(27*(-1 + z)^3*z^2) - (14336*(1 + z)*H[-1, 1 - z]^2)/3 + (16384*(1 + z^2)*H[-1, z])/(-1 + z))*H[0, z] + 
      ((128*(-252 + 1369*z - 2446*z^2 + 1408*z^3 + 414*z^4 - 409*z^5 + 108*z^6))/(9*(-1 + z)^3*z) - (14336*(1 + z)*H[-1, 1 - z])/3)*H[0, z]^2 + 
      (2048*(-4 + 39*z - 9*z^2 + 24*z^3)*H[0, z]^3)/(9*(-1 + z)*z))*H[1, z] + ((-64*(1276 + 842*z + 177*z^2 + 959*z^3 + 882*z^4))/(27*(-1 + z)*z) + (16384*(1 + z^2)*H[-1, z])/(-1 + z) + 
      ((256*(112 + 1435*z - 2048*z^2 - 738*z^3 + 1720*z^4 - 689*z^5 + 400*z^6))/(9*(-1 + z)^3*z) + (7168*(1 + z)*H[-1, 1 - z])/3)*H[0, z] + (1024*(4 - 6*z + 9*z^2 + z^3)*H[0, z]^2)/(3*(-1 + z)*z))*
     H[1, z]^2 + ((-256*(212 - 455*z + 564*z^2 - 77*z^3 + 68*z^4))/(27*(-1 + z)*z) - (4096*(-4 + 26*z - 9*z^2 + 15*z^3)*H[0, z])/(3*(-1 + z)*z))*H[1, z]^3 + 
    (512*(4 - 3*z + 9*z^2 + 6*z^3)*H[1, z]^4)/(3*(-1 + z)*z) + ((1792*(-2 + z)*(16 - 40*z - 50*z^2 + 3*z^3))/(27*z^2) - (28672*z*(1 + z)*H[0, z])/3 + 
      ((-28672*(1 + z)*H[-1, 1 - z])/3 - (28672*(1 + z)*H[0, z])/3)*H[1, z] + (7168*(1 + z)*H[1, z]^2)/3)*H[-1, 1, 1 - z] + 
    ((2048*(20 + 55*z + 114*z^2 + 55*z^3 + 20*z^4))/(9*(-1 + z)*z) + (32768*(1 + z^2)*H[-1, z])/(-1 + z) - (16384*(1 + z^2)*H[0, z])/(-1 + z) - (32768*(1 + z^2)*H[1, z])/(-1 + z))*H[-1, 1, z] + 
    ((-128*(-32 + 2925*z + 1113*z^2 + 128*z^3))/(27*z) + ((-1024*(1 + z)*(28 + 3*z + 28*z^2))/(9*z) - (14336*(1 + z)*H[-1, 1 - z])/3)*H[0, z] + (7168*(1 + z)*H[0, z]^2)/3 + 
      ((-2048*(28 + 26*z + 5*z^2))/(9*z) + (28672*(1 + z)*H[0, z])/3)*H[1, z] - (14336*(1 + z)*H[-1, 1, 1 - z])/3)*H[0, -1, 1 - z] + 
    ((1024*(-49 - 388*z - 384*z^2 - 190*z^3 + 71*z^4))/(27*(-1 + z)*z) - (4096*(18 - 21*z - 5*z^2 - z^3 + 5*z^4)*H[-1, z]^2)/((-1 + z)*z) - 
      (1024*(10 - 149*z - 102*z^2 - 101*z^3 + 30*z^4)*H[0, z])/(9*(-1 + z)*z) + (256*(-85 + 13*z^2)*H[0, z]^2)/(3*(-1 + z)) + 
      ((-1024*(20 - 185*z - 318*z^2 - 185*z^3 + 20*z^4))/(9*(-1 + z)*z) - (8192*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z] - (16384*(1 + z^2)*H[1, z]^2)/(-1 + z))*H[0, -1, z] + (20992*(1 + z)*H[0, -1, z]^2)/3)*
   H[0, 1, z] + ((-16*(-1344 + 11360*z - 100550*z^2 + 344527*z^3 - 509625*z^4 + 331165*z^5 - 82157*z^6 + 1248*z^7))/(27*(-1 + z)^3*z^2) + 
    ((128*(-118 + 1575*z - 2440*z^2 - 766*z^3 + 3830*z^4 - 2577*z^5 + 688*z^6))/(9*(-1 + z)^3*z) + (14336*(1 + z)*H[-1, 1 - z])/3 - (1024*(25 + 23*z^2)*H[-1, z])/(3*(-1 + z)))*H[0, z] - 
    (128*(32 - 199*z + 30*z^2 - 167*z^3 + 16*z^4)*H[0, z]^2)/(3*(-1 + z)*z) + ((128*(196 + 2171*z - 4282*z^2 + 728*z^3 + 2354*z^4 - 1411*z^5 + 628*z^6))/(9*(-1 + z)^3*z) + 
      (1024*(12 - 27*z + 27*z^2 + 4*z^3)*H[0, z])/(3*(-1 + z)*z))*H[1, z] - (512*(-12 + 65*z - 27*z^2 + 30*z^3)*H[1, z]^2)/((-1 + z)*z) + (14336*(1 + z)*H[-1, 1, 1 - z])/3 - (7168*(1 + z)*H[0, -1, z])/3)*
   H[0, 1, z]^2 - (256*(64 - 237*z - 18*z^2 + 223*z^3)*H[0, 1, z]^3)/(9*(-1 + z)*z) + 
  z2^2*((-1536*ln2*(5 + 27*z^2))/(-1 + z) - (8*(273040 + 2010030*z + 8664289*z^2 + 6207310*z^3 - 18649467*z^4 - 21761910*z^5 + 13969427*z^6 + 9020490*z^7 - 2567689*z^8 + 684080*z^9))/
     (675*(-1 + z)^3*z*(1 + z)^3) + (512*(-1532 + 5687*z - 1854*z^2 - 827*z^3 + 686*z^4)*H[-1, z])/(45*(-1 + z)*z) + (99328*(2 + z)*(1 + z + z^2)*H[-1, z]^2)/(5*z) + 
    ((64*(5826 + 12389*z - 15007*z^2 - 28245*z^3 + 22057*z^4 + 2212*z^5))/(45*(-1 + z)^3) + (100352*(1 + z)*H[-1, 1 - z])/15 - (110592*(2 + z)*(1 + z + z^2)*H[-1, z])/(5*z))*H[0, z] + 
    (16*(-12618 + 399*z - 21733*z^2 + 4608*z^3)*H[0, z]^2)/(15*(-1 + z)) + ((64*(-4052 + 91409*z - 145396*z^2 + 69530*z^3 - 42796*z^4 + 29693*z^5 + 5452*z^6))/(45*(-1 + z)^3*z) - 
      (1024*(-44 + 504*z - 99*z^2 + 493*z^3)*H[0, z])/(15*(-1 + z)*z))*H[1, z] - (512*(-132 + 734*z - 297*z^2 + 397*z^3)*H[1, z]^2)/(5*(-1 + z)*z) + (100352*(1 + z)*H[-1, 1, 1 - z])/15 + 
    (14336*(1 + z)*H[0, -1, 1 - z])/3 - (1024*(648 - 959*z + 163*z^2 - 272*z^3 + 78*z^4)*H[0, -1, z])/(15*(-1 + z)*z) - (128*(352 + 1143*z - 2772*z^2 + 5269*z^3)*H[0, 1, z])/(15*(-1 + z)*z)) + 
  (((512*(42 - 534*z + 61*z^2))/27 + (57344*z*(1 + z)*H[-1, 1 - z])/9 - (28672*z*(1 + 2*z)*H[0, z])/9)*H[1, z] - (57344*z*(1 + z)*H[1, z]^2)/9 + (57344*z*(1 + z)*H[0, -1, 1 - z])/9 + 
    (28672*(1 + z)*H[1, z]*H[0, 1, z])/3)*H[-1, -1, 1, 1 - z] + (((2048*(20 + 55*z + 114*z^2 + 55*z^3 + 20*z^4))/(9*(-1 + z)*z) + (32768*(1 + z^2)*H[-1, z])/(-1 + z))*H[0, z] - 
    (16384*(1 + z^2)*H[0, z]^2)/(-1 + z) - (32768*(1 + z^2)*H[0, z]*H[1, z])/(-1 + z) - (32768*(1 + z^2)*H[0, -1, z])/(-1 + z) - (32768*(1 + z^2)*H[0, 1, z])/(-1 + z))*H[-1, -1, 1, z] + 
  (((-256*(224 - 672*z + 111*z^2 - 877*z^3 + 186*z^4))/(27*z^2) - (28672*z*H[-1, 1 - z])/9 + (1024*z*(85 + 112*z)*H[0, z])/9)*H[1, z] + (28672*z*(3 + 2*z)*H[1, z]^2)/9 - (28672*z*H[0, -1, 1 - z])/9 + 
    ((-57344*z*(1 + z))/9 - (28672*(1 + z)*H[1, z])/3)*H[0, 1, z])*H[-1, 1, 1, 1 - z] + (((-2048*(20 + 55*z + 114*z^2 + 55*z^3 + 20*z^4))/(9*(-1 + z)*z) - (32768*(1 + z^2)*H[-1, z])/(-1 + z))*H[0, z] + 
    (16384*(1 + z^2)*H[0, z]^2)/(-1 + z) + (32768*(1 + z^2)*H[0, z]*H[1, z])/(-1 + z) + (32768*(1 + z^2)*H[0, -1, z])/(-1 + z) + (32768*(1 + z^2)*H[0, 1, z])/(-1 + z))*H[-1, 1, 1, z] + 
  ((-256*(-2 + z)*(-368 - 88*z + 2158*z^2 + 15*z^3))/(81*z^2) - (3584*(-2 + z)*(16 - 40*z - 50*z^2 + 3*z^3)*H[-1, 1 - z])/(27*z^2) + 
    ((512*(42 - 534*z + 61*z^2))/27 + (57344*z*(1 + z)*H[-1, 1 - z])/9)*H[0, z] - (14336*z*(1 + 2*z)*H[0, z]^2)/9 + 
    ((512*(-448 + 1304*z + 1293*z^2 - 1237*z^3 + 82*z^4))/(27*z^2) - (14336*(-4 - 3*z + 11*z^2 + 12*z^3)*H[0, z])/(9*z))*H[1, z] - (14336*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z]^2)/(9*z) + 
    (57344*z*(1 + z)*H[-1, 1, 1 - z])/9 + (14336*(-1 + z)*(4 + 7*z + 4*z^2)*H[0, -1, 1 - z])/(9*z) + ((-2048*(28 + 26*z + 5*z^2))/(9*z) + (28672*(1 + z)*H[0, z])/3)*H[0, 1, z])*H[0, -1, -1, 1 - z] + 
  ((-128*(4036 - 83706*z - 237935*z^2 - 173794*z^3 + 167208*z^4 + 312424*z^5 + 143683*z^6 + 5940*z^7))/(81*(-1 + z)*z*(1 + z)^3) + 
    (1024*(-385 - 3011*z - 6840*z^2 - 3413*z^3 + 3341*z^4 - 531*z^5 - 1876*z^6 + 43*z^7)*H[-1, z])/(27*(-1 + z)*z*(1 + z)^3) - (2048*(-100 + 192*z - 91*z^2 - z^3 + 48*z^4)*H[-1, z]^2)/(3*(-1 + z)*z) + 
    ((128*(-1212 + 19152*z + 27319*z^2 - 34314*z^3 - 44336*z^4 + 32182*z^5 + 30789*z^6 + 148*z^7))/(27*(-1 + z)*z*(1 + z)^3) + (512*(-332 + 685*z - 328*z^2 + 19*z^3 + 148*z^4)*H[-1, z])/(3*(-1 + z)*z) + 
      (49152*(2 + z)*(1 + z + z^2)*H[-1, z]^2)/z)*H[0, z] + ((-256*(925 - 2408*z + 1031*z^2 - 944*z^3 + 40*z^4))/(9*(-1 + z)*z) - (12288*(2 + z)*(1 + z + z^2)*H[-1, z])/z)*H[0, z]^2 - 
    (256*(-1823 - 440*z + 2071*z^2 + 480*z^3)*H[0, z]^3)/(9*(-1 + z)) + ((2048*(20 + 55*z + 114*z^2 + 55*z^3 + 20*z^4))/(9*(-1 + z)*z) + (32768*(1 + z^2)*H[-1, z])/(-1 + z) + 
      (512*(140 - 263*z - 66*z^2 - 263*z^3 + 140*z^4)*H[0, z])/(9*(-1 + z)*z) - (18432*(1 + z^2)*H[0, z]^2)/(-1 + z))*H[1, z] + ((-16384*(1 + z^2))/(-1 + z) - (4096*(1 + z^2)*H[0, z])/(-1 + z))*
     H[1, z]^2 - (32768*(1 + z^2)*H[-1, 1, z])/(-1 + z) + ((-512*(952 - 2581*z + 822*z^2 - 1149*z^3 + 132*z^4))/(9*(-1 + z)*z) - (1024*(168 - 1063*z - 172*z^2 + 935*z^3 + 228*z^4)*H[0, z])/
       (3*(-1 + z)*z) - (49152*(1 + z^2)*H[1, z])/(-1 + z))*H[0, -1, z] + ((-512*(140 - 239*z - 66*z^2 + 289*z^3 + 140*z^4))/(9*(-1 + z)*z) - (1024*(-77 + 5*z^2)*H[0, z])/(3*(-1 + z)) + 
      (8192*(1 + z^2)*H[1, z])/(-1 + z))*H[0, 1, z])*H[0, -1, -1, z] + (4096*(24 - 33*z - 11*z^2 - 10*z^3 + 8*z^4)*H[0, -1, -1, z]^2)/((-1 + z)*z) + 
  ((128*(1472 - 480*z - 10887*z^2 + 2290*z^3 + 1432*z^4))/(81*z^2) + (1792*(-2 + z)*(16 - 40*z - 50*z^2 + 3*z^3)*H[-1, 1 - z])/(27*z^2) + 
    ((-256*(447 - 201*z + 85*z^2))/27 - (28672*z*(1 + z)*H[-1, 1 - z])/9)*H[0, z] + (512*z*(29 + 28*z)*H[0, z]^2)/9 + 
    ((128*(1344 - 4064*z + 741*z^2 - 807*z^3 + 490*z^4))/(27*z^2) - (256*(112 + 35*z - 23*z^2 + 112*z^3)*H[0, z])/(9*z) + (7168*(1 + z)*H[0, z]^2)/3)*H[1, z] + 
    ((-2048*(-28 - 26*z + 37*z^2 + 42*z^3))/(9*z) - 7168*(1 + z)*H[0, z])*H[1, z]^2 - (28672*z*(1 + z)*H[-1, 1, 1 - z])/9 + ((-1024*(1 + z)*(28 + 3*z + 28*z^2))/(9*z) + (14336*(1 + z)*H[0, z])/3)*
     H[0, -1, 1 - z] + ((-7168*(-1 + z)*(4 + 7*z + 4*z^2))/(9*z) - (14336*(1 + z)*H[0, z])/3 + (14336*(1 + z)*H[1, z])/3)*H[0, 1, z])*H[0, -1, 1, 1 - z] - (7168*(1 + z)*H[0, -1, 1, 1 - z]^2)/3 + 
  ((-128*(-4241 + 70220*z + 287824*z^2 + 472740*z^3 + 372707*z^4 + 126136*z^5 + 4742*z^6))/(81*z*(1 + z)^3) - (512*(524 + 1453*z + 3546*z^2 + 3196*z^3 + 1394*z^4 + 9099*z^5 + 6056*z^6 + 76*z^7)*H[-1, z])/
     (27*(-1 + z)*z*(1 + z)^3) - (4096*(-32 + 78*z - 32*z^2 - 5*z^3 + 15*z^4)*H[-1, z]^2)/(3*(-1 + z)*z) + 
    ((-512*(3 + 1736*z + 2892*z^2 - 885*z^3 - 5837*z^4 - 8970*z^5 - 4002*z^6 + 23*z^7))/(27*(-1 + z)*z*(1 + z)^3) + (2048*(-28 + 120*z - 37*z^2 - 19*z^3 + 12*z^4)*H[-1, z])/(3*(-1 + z)*z) + 
      (4096*(2 + z + z^2)*(-18 + 15*z + 4*z^2)*H[-1, z]^2)/((-1 + z)*z))*H[0, z] + ((128*(156 - 859*z - 394*z^2 + 37*z^3 + 268*z^4))/(9*(-1 + z)*z) - 
      (256*(-1220 + 89*z + 699*z^2 + 144*z^3)*H[-1, z])/(3*(-1 + z)))*H[0, z]^2 - (128*(652 + 537*z + 96*z^2)*H[0, z]^3)/9 + 
    ((32768*(1 + z^2)*H[-1, z])/(-1 + z) + (1024*(20 - 185*z - 318*z^2 - 185*z^3 + 20*z^4)*H[0, z])/(9*(-1 + z)*z) + (2048*(1 + z^2)*H[0, z]^2)/(-1 + z))*H[1, z] + 
    (16384*(1 + z^2)*H[0, z]*H[1, z]^2)/(-1 + z) - (32768*(1 + z^2)*H[-1, 1, z])/(-1 + z) + ((512*(140 + 25*z - 66*z^2 + 25*z^3 + 140*z^4))/(9*(-1 + z)*z) + 
      (8192*(18 - 21*z - 5*z^2 - z^3 + 5*z^4)*H[-1, z])/((-1 + z)*z) - (12288*(1 + z^2)*H[0, z])/(-1 + z) - (8192*(1 + z^2)*H[1, z])/(-1 + z))*H[0, -1, z] + 
    ((-2048*(20 - 53*z - 102*z^2 - 53*z^3 + 20*z^4))/(9*(-1 + z)*z) + (14336*(1 + z)*H[0, z])/3 - (16384*(1 + z^2)*H[1, z])/(-1 + z))*H[0, 1, z] - (49152*(1 + z^2)*H[0, -1, -1, z])/(-1 + z))*
   H[0, -1, 1, z] - (12288*(1 + z^2)*H[0, -1, 1, z]^2)/(-1 + z) + ((-128*(2944 - 3584*z - 23739*z^2 + 14635*z^3 + 2876*z^4))/(81*z^2) - 
    (7168*(-2 + z)*(16 - 40*z - 50*z^2 + 3*z^3)*H[-1, 1 - z])/(27*z^2) + ((256*(128 + 1281*z + 789*z^2 + 212*z^3))/(27*z) + (114688*z*(1 + z)*H[-1, 1 - z])/9)*H[0, z] - 
    (256*(-89 + 77*z + 112*z^2)*H[0, z]^2)/9 + ((-512*(224 - 712*z + 33*z^2 - 61*z^3 + 19*z^4))/(9*z^2) - (2048*(-28 - 36*z + 27*z^2 + 28*z^3)*H[0, z])/(9*z) - 14336*(1 + z)*H[0, z]^2)*H[1, z] + 
    (28672*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z]^2)/(9*z) + (114688*z*(1 + z)*H[-1, 1, 1 - z])/9 - (28672*(-1 + z)*(4 + 7*z + 4*z^2)*H[0, -1, 1 - z])/(9*z) + 
    (14336*(-1 + z)*(4 + 7*z + 4*z^2)*H[0, 1, z])/(9*z))*H[0, 0, -1, 1 - z] + ((-64*(-8075 + 122272*z + 41*z^2 - 248791*z^3 + 32544*z^4 + 179463*z^5 + 19218*z^6))/(81*(-1 + z)*z*(1 + z)^2) + 
    (256*(302 + 1701*z + 810*z^2 + 82*z^3)*H[-1, z])/(27*z) - (512*(92 - 15*z + 39*z^2 + 56*z^3)*H[-1, z]^2)/(9*z) + 
    ((32*(-7680 + 114650*z + 171977*z^2 - 166014*z^3 - 233244*z^4 + 132020*z^5 + 138483*z^6 + 1168*z^7))/(27*(-1 + z)*z*(1 + z)^3) + (256*(-1500 + 2897*z - 1456*z^2 + 159*z^3 + 668*z^4)*H[-1, z])/
       (9*(-1 + z)*z) + (512*(144 - 746*z - 131*z^2 + 493*z^3 + 192*z^4)*H[-1, z]^2)/(3*(-1 + z)*z))*H[0, z] + 
    ((-32*(1088 - 6090*z + 911*z^2 + 1771*z^3 + 2896*z^4))/(9*(-1 + z)*z) - (512*(184 - 1311*z - 305*z^2 + 1020*z^3 + 364*z^4)*H[-1, z])/(3*(-1 + z)*z))*H[0, z]^2 + 
    (64*(-4738 + 637*z + 2149*z^2 + 1216*z^3)*H[0, z]^3)/(9*(-1 + z)) + ((-2048*(11 - 289*z - 384*z^2 - 289*z^3 + 11*z^4))/(27*(-1 + z)*z) + 
      (256*(260 - 605*z - 246*z^2 - 605*z^3 + 260*z^4)*H[0, z])/(9*(-1 + z)*z) - (4096*(1 + z^2)*H[0, z]^2)/(-1 + z))*H[1, z] + 
    ((1024*(20 - 185*z - 318*z^2 - 185*z^3 + 20*z^4))/(9*(-1 + z)*z) - (2048*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z]^2 + (32768*(1 + z^2)*H[1, z]^3)/(3*(-1 + z)) + 
    ((256*(-662 + 1191*z - 1178*z^2 - 379*z^3 + 476*z^4))/(9*(-1 + z)*z) - (1024*(168 - 734*z - 131*z^2 + 469*z^3 + 180*z^4)*H[-1, z])/(3*(-1 + z)*z) + 
      (512*(272 - 572*z - 79*z^2 + 683*z^3)*H[0, z])/(3*(-1 + z)*z) + (12288*(1 + z^2)*H[1, z])/(-1 + z))*H[0, -1, z] + 
    ((256*(-140 - 477*z - 342*z^2 - 1149*z^3 + 20*z^4))/(9*(-1 + z)*z) + (512*(155 + 13*z^2)*H[0, z])/(3*(-1 + z)) + (12288*(1 + z^2)*H[1, z])/(-1 + z))*H[0, 1, z] + 
    (1024*(64 - 256*z - 61*z^2 + 149*z^3 + 64*z^4)*H[0, -1, -1, z])/((-1 + z)*z) - (12288*(1 + z^2)*H[0, -1, 1, z])/(-1 + z))*H[0, 0, -1, z] - 
  (128*(352 - 1080*z - 271*z^2 - 121*z^3 + 416*z^4)*H[0, 0, -1, z]^2)/(3*(-1 + z)*z) + 
  ((-16*(-19712 + 82432*z + 106304*z^2 - 3326564*z^3 + 937703*z^4 - 57244666*z^5 + 67845593*z^6 + 121888056*z^7 - 134514151*z^8 - 69157618*z^9 + 66482663*z^10 + 1223960*z^11))/
     (2025*(-1 + z)^3*z^4*(1 + z)^2) - (3584*(-2 + z)*(16 - 40*z - 50*z^2 + 3*z^3)*H[-1, 1 - z])/(27*z^2) + (256*(190 + 6453*z + 3150*z^2 + 242*z^3)*H[-1, z])/(27*z) - 
    (2560*(68 + 3*z + 57*z^2 + 32*z^3)*H[-1, z]^2)/(9*z) + 
    ((32*(448 - 10528*z + 71311*z^2 + 58793*z^3 - 285525*z^4 - 122755*z^5 + 435365*z^6 + 149459*z^7 - 353607*z^8 - 56609*z^9 + 103336*z^10 + 2120*z^11))/(27*(-1 + z)^4*z^2*(1 + z)^3) + 
      (57344*z*(1 + z)*H[-1, 1 - z])/9 + (1024*(-164 + 348*z - 155*z^2 - 11*z^3 + 78*z^4)*H[-1, z])/(9*(-1 + z)*z) + (2048*(-7 - 23*z + 12*z^2 + 30*z^3)*H[-1, z]^2)/(3*(-1 + z)))*H[0, z] + 
    ((32*(160 + 12335*z - 18927*z^2 - 11245*z^3 + 31179*z^4 - 15294*z^5 + 2048*z^6))/(9*(-1 + z)^3*z) - (128*(-1832 + 131*z + 1013*z^2 + 304*z^3)*H[-1, z])/(3*(-1 + z)))*H[0, z]^2 - 
    (128*(64 + 772*z - 311*z^2 - 445*z^3 + 32*z^4)*H[0, z]^3)/(9*(-1 + z)*z) + ((-128*(672 - 6756*z + 50612*z^2 - 174583*z^3 + 265703*z^4 - 174939*z^5 + 41169*z^6 + 810*z^7))/(27*(-1 + z)^3*z^2) + 
      (256*(220 - 787*z + 2704*z^2 - 3402*z^3 + 744*z^4 + 325*z^5 + 4*z^6)*H[0, z])/(9*(-1 + z)^3*z) - (4096*(-4 + 35*z - 9*z^2 + 23*z^3)*H[0, z]^2)/(3*(-1 + z)*z))*H[1, z] + 
    ((-256*(316 + 2081*z - 3346*z^2 - 1204*z^3 + 3290*z^4 - 1501*z^5 + 748*z^6))/(9*(-1 + z)^3*z) - (1024*(-4 + 87*z - 9*z^2 + 74*z^3)*H[0, z])/(3*(-1 + z)*z))*H[1, z]^2 + 
    (2048*(-12 + 83*z - 27*z^2 + 48*z^3)*H[1, z]^3)/(3*(-1 + z)*z) + (57344*z*(1 + z)*H[-1, 1, 1 - z])/9 + ((256*(112 + 75*z + 297*z^2 + 224*z^3))/(9*z) - (14336*(1 + z)*H[0, z])/3)*H[0, -1, 1 - z] + 
    ((512*(-37 + 464*z - 131*z^2 - 612*z^3 + 232*z^4))/(9*(-1 + z)*z) - (256*(-368 + 49*z - 289*z^2 + 304*z^3)*H[0, z])/(3*(-1 + z)) + (12288*(1 + z^2)*H[1, z])/(-1 + z))*H[0, -1, z] + 
    ((-128*(128 + 4227*z - 4869*z^2 - 8235*z^3 + 16161*z^4 - 9660*z^5 + 2632*z^6))/(9*(-1 + z)^3*z) + (8192*(5 + z^2)*H[-1, z])/(3*(-1 + z)) + 
      (512*(32 - 167*z + 84*z^2 - 293*z^3 + 16*z^4)*H[0, z])/(3*(-1 + z)*z) + (4096*(-8 + 45*z - 18*z^2 + 21*z^3)*H[1, z])/(3*(-1 + z)*z))*H[0, 1, z] + 
    (2048*(-71 + 11*z^2)*H[0, -1, -1, z])/(3*(-1 + z)) + (28672*(1 + z)*H[0, -1, 1, 1 - z])/3 - (4096*(19 + 11*z^2)*H[0, -1, 1, z])/(3*(-1 + z)) + (1024*(-23 + 15*z^2)*H[0, 0, -1, z])/(3*(-1 + z)))*
   H[0, 0, 1, z] - (128*(-32 + 985*z - 487*z^2 + 334*z^3 + 64*z^4)*H[0, 0, 1, z]^2)/(3*(-1 + z)*z) + 
  (((128*(-448 + 1312*z + 3765*z^2 + 329*z^3 + 170*z^4))/(27*z^2) + ((-256*(-49 + 285*z + 224*z^2))/9 - (14336*(1 + z)*H[-1, 1 - z])/3)*H[0, z] + (35840*(1 + z)*H[0, z]^2)/3)*H[1, z] + 
    ((2048*(28 + 26*z + 5*z^2))/(9*z) - 7168*(1 + z)*H[0, z])*H[1, z]^2 - (14336*(1 + z)*H[1, z]*H[-1, 1, 1 - z])/3 + ((-2048*(28 + 26*z + 5*z^2))/(9*z) + (14336*(1 + z)*H[0, z])/3)*H[0, -1, 1 - z] - 
    (28672*(1 + z)*H[0, z]*H[0, 1, z])/3 - (14336*(1 + z)*H[0, -1, 1, 1 - z])/3 + (28672*(1 + z)*H[0, 0, 1, z])/3)*H[0, 1, -1, 1 - z] + 
  ((-128*(4625 - 73249*z - 199928*z^2 - 135260*z^3 + 149689*z^4 + 264247*z^5 + 122606*z^6 + 5126*z^7))/(81*(-1 + z)*z*(1 + z)^3) - 
    (512*(524 + 1453*z + 3546*z^2 + 3196*z^3 + 1394*z^4 + 9099*z^5 + 6056*z^6 + 76*z^7)*H[-1, z])/(27*(-1 + z)*z*(1 + z)^3) - (4096*(-32 + 78*z - 32*z^2 - 5*z^3 + 15*z^4)*H[-1, z]^2)/(3*(-1 + z)*z) + 
    ((-512*(-237 + 488*z - 96*z^2 - 4893*z^3 - 8813*z^4 - 10050*z^5 - 4134*z^6 + 23*z^7))/(27*(-1 + z)*z*(1 + z)^3) + (2048*(-28 + 120*z - 37*z^2 - 19*z^3 + 12*z^4)*H[-1, z])/(3*(-1 + z)*z) + 
      (4096*(2 + z + z^2)*(-18 + 15*z + 4*z^2)*H[-1, z]^2)/((-1 + z)*z))*H[0, z] + ((128*(156 - 1387*z - 394*z^2 + 565*z^3 + 268*z^4))/(9*(-1 + z)*z) - 
      (256*(-1220 + 89*z + 699*z^2 + 144*z^3)*H[-1, z])/(3*(-1 + z)))*H[0, z]^2 - (128*(652 + 537*z + 96*z^2)*H[0, z]^3)/9 + 
    ((2048*(20 + 55*z + 114*z^2 + 55*z^3 + 20*z^4))/(9*(-1 + z)*z) + (32768*(1 + z^2)*H[-1, z])/(-1 + z) + (1024*(20 - 329*z - 318*z^2 - 329*z^3 + 20*z^4)*H[0, z])/(9*(-1 + z)*z) + 
      (2048*(1 + z^2)*H[0, z]^2)/(-1 + z))*H[1, z] + ((-16384*(1 + z^2))/(-1 + z) + (16384*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z]^2 - (32768*(1 + z^2)*H[-1, 1, z])/(-1 + z) + 
    ((512*(140 - 239*z - 66*z^2 + 289*z^3 + 140*z^4))/(9*(-1 + z)*z) + (8192*(18 - 21*z - 5*z^2 - z^3 + 5*z^4)*H[-1, z])/((-1 + z)*z) - (12288*(1 + z^2)*H[0, z])/(-1 + z) - 
      (8192*(1 + z^2)*H[1, z])/(-1 + z))*H[0, -1, z] + ((2048*(20 - 119*z - 102*z^2 + 13*z^3 + 20*z^4))/(9*(-1 + z)*z) + (2048*(25 + 23*z^2)*H[0, z])/(3*(-1 + z)) + (16384*(1 + z^2)*H[1, z])/(-1 + z))*
     H[0, 1, z] - (49152*(1 + z^2)*H[0, -1, -1, z])/(-1 + z) - (24576*(1 + z^2)*H[0, -1, 1, z])/(-1 + z) - (12288*(1 + z^2)*H[0, 0, -1, z])/(-1 + z) - (4096*(19 + 11*z^2)*H[0, 0, 1, z])/(3*(-1 + z)))*
   H[0, 1, -1, z] - (12288*(1 + z^2)*H[0, 1, -1, z]^2)/(-1 + z) + 
  ((16*(59136 - 129024*z - 327232*z^2 + 4738648*z^3 + 58139231*z^4 + 124411448*z^5 - 46786273*z^6 - 257526004*z^7 - 85818699*z^8 + 127658992*z^9 + 69204237*z^10 + 1767540*z^11))/
     (2025*(-1 + z)^2*z^4*(1 + z)^3) + (1792*(-2 + z)*(16 - 40*z - 50*z^2 + 3*z^3)*H[-1, 1 - z])/(27*z^2) - (1024*(139 - 1558*z - 3294*z^2 - 217*z^3 + 4735*z^4 + 8568*z^5 + 4180*z^6 + 119*z^7)*H[-1, z])/
     (27*(-1 + z)*z*(1 + z)^3) - (2048*(-28 + 120*z - 37*z^2 - 19*z^3 + 12*z^4)*H[-1, z]^2)/(3*(-1 + z)*z) + 
    ((32*(-15680 + 30080*z - 155665*z^2 + 703246*z^3 + 378675*z^4 - 2246618*z^5 - 120675*z^6 + 1721738*z^7 - 51535*z^8 - 500286*z^9 + 41680*z^10))/(135*(-1 + z)^3*z^2*(1 + z)^3) - 
      (28672*z*(1 + z)*H[-1, 1 - z])/9 - (4096*(-4 - 42*z + 5*z^2 + 14*z^3 + 3*z^4)*H[-1, z])/(3*(-1 + z)*z) + (4096*(-26 + z + 9*z^2 + 8*z^3)*H[-1, z]^2)/(-1 + z))*H[0, z] + 
    ((-64*(-1268 + 7185*z - 10379*z^2 - 1525*z^3 + 12099*z^4 - 6040*z^5 + 312*z^6))/(9*(-1 + z)^3*z) - (1024*(-143 + 54*z + 17*z^2)*H[-1, z])/(3*(-1 + z)))*H[0, z]^2 - 
    (512*(-88 + 253*z - 45*z^2 + 72*z^3 + 24*z^4)*H[0, z]^3)/(9*(-1 + z)*z) + ((-128*(72 + 163*z + 1590*z^2 + 163*z^3 + 72*z^4))/(9*(-1 + z)*z) + (32768*(1 + z^2)*H[-1, z])/(-1 + z) - 
      (256*(316 + 1757*z - 2266*z^2 - 2716*z^3 + 4370*z^4 - 1825*z^5 + 748*z^6)*H[0, z])/(9*(-1 + z)^3*z) - (1024*(1 + 2*z)*(4 + z + 7*z^2)*H[0, z]^2)/(3*(-1 + z)*z))*H[1, z] + 
    ((256*(20 + 79*z + 114*z^2 + 79*z^3 + 20*z^4))/(3*(-1 + z)*z) + (1024*(-12 + 89*z - 27*z^2 + 54*z^3)*H[0, z])/((-1 + z)*z))*H[1, z]^2 - (4096*(1 + z^2)*H[1, z]^3)/(-1 + z) - 
    (28672*z*(1 + z)*H[-1, 1, 1 - z])/9 - (32768*(1 + z^2)*H[-1, 1, z])/(-1 + z) + (7168*(-1 + z)*(4 + 7*z + 4*z^2)*H[0, -1, 1 - z])/(9*z) + 
    ((1024*(20 - 53*z - 318*z^2 - 317*z^3 + 20*z^4))/(9*(-1 + z)*z) + (2048*(19 + 5*z^2)*H[0, z])/(3*(-1 + z)) + (32768*(1 + z^2)*H[1, z])/(-1 + z))*H[0, -1, z] + 
    ((-128*(48 + 5877*z - 10989*z^2 + 2825*z^3 + 4961*z^4 - 3346*z^5 + 1392*z^6))/(9*(-1 + z)^3*z) - (16384*(1 + z^2)*H[-1, z])/(-1 + z) - (1024*(72 - 251*z + 54*z^2 + 189*z^3)*H[0, z])/(3*(-1 + z)*z) + 
      (2048*(-12 + 65*z - 27*z^2 + 30*z^3)*H[1, z])/((-1 + z)*z))*H[0, 1, z] - (8192*(1 + z^2)*H[0, -1, -1, z])/(-1 + z) + (16384*(1 + z^2)*H[0, -1, 1, z])/(-1 + z) - 
    (8192*(8 + z^2)*H[0, 0, -1, z])/(3*(-1 + z)) + (1024*(104 - 507*z + 72*z^2 + 235*z^3)*H[0, 0, 1, z])/(3*(-1 + z)*z) + (16384*(1 + z^2)*H[0, 1, -1, z])/(-1 + z))*H[0, 1, 1, z] + 
  (512*(-24 + 105*z - 54*z^2 + 13*z^3)*H[0, 1, 1, z]^2)/((-1 + z)*z) + 
  z3*((16*(992900 + 17130675*z + 12671673*z^2 - 77532485*z^3 - 16814219*z^4 + 90642005*z^5 + 7856219*z^6 - 47004455*z^7 + 2115827*z^8 + 1007460*z^9))/(2025*(-1 + z)^3*z*(1 + z)^3) - 
    (1792*(-2 + z)*(16 - 40*z - 50*z^2 + 3*z^3)*H[-1, 1 - z])/(27*z^2) + (128*(3640 + 11303*z + 27783*z^2 + 23638*z^3 + 7490*z^4 + 61335*z^5 + 41727*z^6 + 492*z^7)*H[-1, z])/(27*(-1 + z)*z*(1 + z)^3) + 
    (128*(-5500 + 13213*z - 5484*z^2 - 769*z^3 + 2572*z^4)*H[-1, z]^2)/(9*(-1 + z)*z) + (131072*(2 + z)*(1 + z + z^2)*H[-1, z]^3)/(3*z) + 
    ((-16*(-8640 + 79240*z + 620459*z^2 - 109139*z^3 - 2484977*z^4 + 116937*z^5 + 5029457*z^6 - 2192057*z^7 - 2014139*z^8 + 1040059*z^9 + 4720*z^10))/(135*(-1 + z)^4*z*(1 + z)^3) + 
      (28672*z*(1 + z)*H[-1, 1 - z])/9 - (256*(-1996 + 5293*z - 2088*z^2 - 397*z^3 + 916*z^4)*H[-1, z])/(9*(-1 + z)*z) - (51200*(2 + z)*(1 + z + z^2)*H[-1, z]^2)/z)*H[0, z] + 
    ((-32*(-3381 - 4167*z + 44931*z^2 - 62477*z^3 + 22710*z^4 + 1360*z^5))/(9*(-1 + z)^3) + (57344*(1 + z)*H[-1, 1 - z])/3 + (14336*(2 + z)*(1 + z + z^2)*H[-1, z])/z)*H[0, z]^2 - 
    (32*(-58 - 13*z - 3097*z^2 + 64*z^3)*H[0, z]^3)/(9*(-1 + z)) + ((-128*(672 + 2874*z + 1298*z^2 - 12511*z^3 + 7293*z^4 - 2891*z^5 - 1787*z^6 + 2364*z^7))/(27*(-1 + z)^3*z^2) - 
      (57344*(1 + z^2)*H[-1, z])/(-1 + z) + (512*(-140 + 1369*z - 1261*z^2 - 1933*z^3 + 2985*z^4 - 844*z^5 + 112*z^6)*H[0, z])/(9*(-1 + z)^3*z) + 
      (1024*(28 - 77*z + 63*z^2 + 10*z^3)*H[0, z]^2)/(3*(-1 + z)*z))*H[1, z] + ((512*(-64 + 1262*z - 1381*z^2 - 921*z^3 + 1409*z^4 - 265*z^5 + 152*z^6))/(9*(-1 + z)^3*z) - 
      (1024*(-64 + 375*z - 144*z^2 + 179*z^3)*H[0, z])/(3*(-1 + z)*z))*H[1, z]^2 - (2048*(-12 + 89*z - 27*z^2 + 54*z^3)*H[1, z]^3)/(3*(-1 + z)*z) + 
    ((28672*z*(1 + z))/9 + (57344*(1 + z)*H[0, z])/3)*H[-1, 1, 1 - z] + (57344*(1 + z^2)*H[-1, 1, z])/(-1 + z) + ((-256*(-224 - 177*z + 549*z^2 + 560*z^3))/(9*z) + 14336*(1 + z)*H[0, z])*
     H[0, -1, 1 - z] + ((-128*(3160 - 10813*z + 4710*z^2 - 3161*z^3 + 464*z^4))/(9*(-1 + z)*z) - (28672*(2 + z)*(1 + z + z^2)*H[-1, z])/z + 
      (512*(336 - 1051*z - 82*z^2 + 41*z^3 + 288*z^4)*H[0, z])/(3*(-1 + z)*z) - (43008*(1 + z^2)*H[1, z])/(-1 + z))*H[0, -1, z] + 
    ((128*(432 - 6572*z + 12263*z^2 - 3741*z^3 - 4411*z^4 + 877*z^5 + 768*z^6))/(9*(-1 + z)^3*z) + (512*(-112 + 21*z + 30*z^2 - 499*z^3 + 16*z^4)*H[0, z])/(3*(-1 + z)*z) + 
      (2048*(-28 + 93*z - 63*z^2 + 18*z^3)*H[1, z])/(3*(-1 + z)*z))*H[0, 1, z] - (512*(1872 - 2119*z - 430*z^2 - 931*z^3 + 264*z^4)*H[0, -1, -1, z])/(3*(-1 + z)*z) + 
    (43008*(1 + z^2)*H[0, -1, 1, z])/(-1 + z) - (256*(672 - 3111*z - 176*z^2 + 1967*z^3 + 624*z^4)*H[0, 0, -1, z])/(3*(-1 + z)*z) - 
    (256*(-224 - 684*z + 685*z^2 - 1249*z^3 + 64*z^4)*H[0, 0, 1, z])/(3*(-1 + z)*z) + (43008*(1 + z^2)*H[0, 1, -1, z])/(-1 + z) - (2048*(8 - 72*z - 63*z^2 + 115*z^3)*H[0, 1, 1, z])/(3*(-1 + z)*z)) - 
  (57344*z*(1 + z)*H[1, z]*H[-1, -1, -1, 1, 1 - z])/9 - (32768*(1 + z^2)*H[0, z]*H[-1, -1, -1, 1, z])/(-1 + z) + (28672*z*H[1, z]*H[-1, -1, 1, 1, 1 - z])/9 + 
  (32768*(1 + z^2)*H[0, z]*H[-1, -1, 1, 1, z])/(-1 + z) + (1024*z*(1 + 56*z)*H[1, z]*H[-1, 1, 1, 1, 1 - z])/9 - (32768*(1 + z^2)*H[0, z]*H[-1, 1, 1, 1, z])/(-1 + z) + 
  ((3584*(-2 + z)*(16 - 40*z - 50*z^2 + 3*z^3))/(27*z^2) - (57344*z*(1 + z)*H[0, z])/9 + (14336*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z])/(9*z))*H[0, -1, -1, -1, 1 - z] + 
  ((-1024*(-385 - 3011*z - 6840*z^2 - 3413*z^3 + 3341*z^4 - 531*z^5 - 1876*z^6 + 43*z^7))/(27*(-1 + z)*z*(1 + z)^3) + (4096*(-100 + 192*z - 91*z^2 - z^3 + 48*z^4)*H[-1, z])/(3*(-1 + z)*z) + 
    ((-1024*(-974 + 2318*z - 903*z^2 + 603*z^3 + 156*z^4))/(9*(-1 + z)*z) - (98304*(2 + z)*(1 + z + z^2)*H[-1, z])/z)*H[0, z] + (512*(-1430 - 161*z + 1567*z^2 + 336*z^3)*H[0, z]^2)/(3*(-1 + z)) + 
    ((-32768*(1 + z^2))/(-1 + z) + (49152*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z] - (8192*(24 - 33*z - 11*z^2 - 10*z^3 + 8*z^4)*H[0, -1, z])/((-1 + z)*z) + (49152*(1 + z^2)*H[0, 1, z])/(-1 + z))*
   H[0, -1, -1, -1, z] + ((1024*(112 - 336*z - 189*z^2 - 71*z^3 + 20*z^4))/(27*z^2) + (28672*z*H[0, z])/9 + ((-2048*(28 + 26*z + 61*z^2 + 56*z^3))/(9*z) + (28672*(1 + z)*H[0, z])/3)*H[1, z])*
   H[0, -1, -1, 1, 1 - z] + ((-512*(284 + 357*z - 165*z^2 - 3953*z^3 - 9543*z^4 - 4512*z^5 + 164*z^6))/(27*z*(1 + z)^3) + (8192*(-32 + 78*z - 32*z^2 - 5*z^3 + 15*z^4)*H[-1, z])/(3*(-1 + z)*z) + 
    ((-512*(-196 + 1177*z - 510*z^2 - 491*z^3 + 284*z^4))/(9*(-1 + z)*z) - (73728*(2 + z)*(1 + z + z^2)*H[-1, z])/z)*H[0, z] + (256*(-1004 + 89*z + 915*z^2 + 144*z^3)*H[0, z]^2)/(3*(-1 + z)) + 
    (8192*(1 + z^2)*H[0, z]*H[1, z])/(-1 + z) - (8192*(18 - 27*z - 5*z^2 - 7*z^3 + 5*z^4)*H[0, -1, z])/((-1 + z)*z) + (24576*(1 + z^2)*H[0, 1, z])/(-1 + z))*H[0, -1, -1, 1, z] + 
  ((-128*(-32 + 2925*z + 1113*z^2 + 128*z^3))/(27*z) + (256*(-49 + 173*z + 112*z^2)*H[0, z])/9 - (7168*(1 + z)*H[0, z]^2)/3 + ((-2048*(28 + 26*z + 5*z^2))/(9*z) + (14336*(1 + z)*H[0, z])/3)*H[1, z])*
   H[0, -1, 0, 1, 1 - z] + ((-128*(-1248 + 9653*z - 36515*z^2 + 22494*z^3 + 1560*z^4))/(27*(-1 + z)*z) + (512*(268 + 15*z + 231*z^2 + 124*z^3)*H[-1, z])/(9*z) + 
    ((-512*(-316 + 1195*z - 341*z^2 + 58*z^3 + 100*z^4))/(9*(-1 + z)*z) - (2048*(13 + 18*z + 24*z^2)*H[-1, z])/3)*H[0, z] + (256*(-289 - 48*z + 305*z^2 + 88*z^3)*H[0, z]^2)/(3*(-1 + z)) + 
    ((-1024*(20 + 79*z + 114*z^2 + 79*z^3 + 20*z^4))/(9*(-1 + z)*z) + (8192*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z] + (8192*(1 + z^2)*H[1, z]^2)/(-1 + z) - (41984*(1 + z)*H[0, -1, z])/3 + 
    (22528*(1 + z)*H[0, 1, z])/3)*H[0, -1, 0, 1, z] + ((-1792*(-2 + z)*(16 - 40*z - 50*z^2 + 3*z^3))/(27*z^2) + (28672*z*(1 + z)*H[0, z])/9 + 
    ((-1024*(1 + z)*(28 + 3*z + 28*z^2))/(9*z) + (28672*(1 + z)*H[0, z])/3)*H[1, z] - (14336*(1 + z)*H[0, 1, z])/3)*H[0, -1, 1, -1, 1 - z] + 
  ((512*(524 + 1453*z + 3546*z^2 + 3196*z^3 + 1394*z^4 + 9099*z^5 + 6056*z^6 + 76*z^7))/(27*(-1 + z)*z*(1 + z)^3) + (8192*(-32 + 78*z - 32*z^2 - 5*z^3 + 15*z^4)*H[-1, z])/(3*(-1 + z)*z) + 
    ((-512*(-196 + 1465*z - 510*z^2 - 203*z^3 + 284*z^4))/(9*(-1 + z)*z) - (73728*(2 + z)*(1 + z + z^2)*H[-1, z])/z)*H[0, z] + (256*(-1004 + 89*z + 915*z^2 + 144*z^3)*H[0, z]^2)/(3*(-1 + z)) + 
    ((-32768*(1 + z^2))/(-1 + z) + (8192*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z] - (8192*(18 - 27*z - 5*z^2 - 7*z^3 + 5*z^4)*H[0, -1, z])/((-1 + z)*z) + (24576*(1 + z^2)*H[0, 1, z])/(-1 + z))*
   H[0, -1, 1, -1, z] + ((-256*(224 - 672*z + 111*z^2 - 877*z^3 + 186*z^4))/(27*z^2) + (1024*z*(29 + 56*z)*H[0, z])/9 + ((256*(-112 - 75*z + 151*z^2))/(9*z) + 14336*(1 + z)*H[0, z])*H[1, z] - 
    (28672*(1 + z)*H[0, 1, z])/3)*H[0, -1, 1, 1, 1 - z] + ((-1024*(19 - 2229*z - 7557*z^2 - 11266*z^3 - 10023*z^4 - 3489*z^5 + z^6))/(27*z*(1 + z)^3) + 
    (4096*(-28 + 120*z - 37*z^2 - 19*z^3 + 12*z^4)*H[-1, z])/(3*(-1 + z)*z) + ((1024*(-68 - 175*z + 378*z^2 + 497*z^3 + 16*z^4))/(9*(-1 + z)*z) - (8192*(-26 + z + 9*z^2 + 8*z^3)*H[-1, z])/(-1 + z))*
     H[0, z] + (1024*(-149 + 54*z + 11*z^2)*H[0, z]^2)/(3*(-1 + z)) - (32768*(1 + z^2)*H[0, z]*H[1, z])/(-1 + z) + (8192*(1 + z^2)*H[0, -1, z])/(-1 + z))*H[0, -1, 1, 1, z] + 
  ((7168*(-2 + z)*(16 - 40*z - 50*z^2 + 3*z^3))/(27*z^2) - (114688*z*(1 + z)*H[0, z])/9 + (14336*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z])/(9*z))*H[0, 0, -1, -1, 1 - z] + 
  ((-256*(302 + 1701*z + 810*z^2 + 82*z^3))/(27*z) + (1024*(92 - 15*z + 39*z^2 + 56*z^3)*H[-1, z])/(9*z) + 
    ((256*(1804 - 4814*z + 1011*z^2 + 139*z^3 + 300*z^4))/(9*(-1 + z)*z) - (4096*(2 + z)*(1 + z + z^2)*H[-1, z])/z)*H[0, z] + (128*(-2360 - 529*z + 2457*z^2 + 720*z^3)*H[0, z]^2)/(3*(-1 + z)) + 
    (20480*(1 + z^2)*H[0, z]*H[1, z])/(-1 + z) - (2048*(12 - 17*z - 26*z^2 - 11*z^3 + 6*z^4)*H[0, -1, z])/(3*(-1 + z)*z) + (12288*(1 + z^2)*H[0, 1, z])/(-1 + z))*H[0, 0, -1, -1, z] + 
  ((256*(672 - 2016*z - 1092*z^2 - 960*z^3 + 181*z^4))/(27*z^2) - (28672*(-1 + z)*z*H[0, z])/9 + ((-2048*(-5 + 58*z + 56*z^2))/9 - (28672*(1 + z)*H[0, z])/3)*H[1, z] + (14336*(1 + z)*H[0, 1, z])/3)*
   H[0, 0, -1, 1, 1 - z] + ((-256*(670 + 7725*z + 4422*z^2 + 722*z^3))/(27*z) + (5120*(68 + 3*z + 57*z^2 + 32*z^3)*H[-1, z])/(9*z) + 
    ((-256*(-476 + 1979*z - 50*z^2 + 159*z^3 + 332*z^4))/(9*(-1 + z)*z) - (4096*(-7 - 23*z + 12*z^2 + 30*z^3)*H[-1, z])/(3*(-1 + z)))*H[0, z] + 
    (128*(-1396 + 131*z + 1057*z^2 + 304*z^3)*H[0, z]^2)/(3*(-1 + z)) + (20480*(1 + z^2)*H[0, z]*H[1, z])/(-1 + z) - (2048*(-71 + 11*z^2)*H[0, -1, z])/(3*(-1 + z)) + 
    (12288*(1 + z^2)*H[0, 1, z])/(-1 + z))*H[0, 0, -1, 1, z] + ((-512*(224 - 712*z + 33*z^2 - 61*z^3 + 19*z^4))/(9*z^2) - (2048*(-5 + 2*z)*H[0, z])/3 - 14336*(1 + z)*H[0, z]^2 + 
    (57344*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z])/(9*z))*H[0, 0, 0, -1, 1 - z] + 
  ((-32*(-9568 + 131140*z + 248565*z^2 - 95734*z^3 - 270296*z^4 + 76530*z^5 + 127491*z^6 + 2688*z^7))/(27*(-1 + z)*z*(1 + z)^3) - (256*(-2116 + 4219*z - 2076*z^2 + 185*z^3 + 940*z^4)*H[-1, z])/
     (9*(-1 + z)*z) + ((64*(360 - 3766*z - 4777*z^2 + 10327*z^3 + 4576*z^4))/(9*(-1 + z)*z) + (512*(96 - 1355*z - 305*z^2 + 1108*z^3 + 408*z^4)*H[-1, z])/(3*(-1 + z)*z))*H[0, z] - 
    (128*(-2095 + 322*z + 1437*z^2 + 384*z^3)*H[0, z]^2)/(3*(-1 + z)) + ((-512*(20 - 113*z + 114*z^2 - 113*z^3 + 20*z^4))/(3*(-1 + z)*z) - (8192*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z] + 
    (12288*(1 + z^2)*H[1, z]^2)/(-1 + z) + (512*(-96 + 346*z + 43*z^2 - 749*z^3 + 48*z^4)*H[0, -1, z])/(3*(-1 + z)*z) - (1024*(23 + z^2)*H[0, 1, z])/(-1 + z))*H[0, 0, 0, -1, z] + 
  ((-32*(2240 - 55920*z + 502825*z^2 + 1203287*z^3 - 242868*z^4 - 2009054*z^5 - 1013139*z^6 + 1019127*z^7 + 750942*z^8 + 26880*z^9))/(135*(-1 + z)^2*z^2*(1 + z)^3) - 
    (256*(-548 + 2771*z - 780*z^2 - 527*z^3 + 236*z^4)*H[-1, z])/(9*(-1 + z)*z) + ((-64*(-888 + 20783*z - 33608*z^2 - 4978*z^3 + 34456*z^4 - 17365*z^5 + 2368*z^6))/(9*(-1 + z)^3*z) + 
      (1024*(-388 + 53*z + 131*z^2 + 84*z^3)*H[-1, z])/(3*(-1 + z)))*H[0, z] + (64*(128 + 1836*z - 893*z^2 - 1583*z^3 + 160*z^4)*H[0, z]^2)/(3*(-1 + z)*z) + 
    ((-512*(-52 + 439*z + 1212*z^2 + 61*z^3 + 92*z^4))/(9*(-1 + z)*z) + (4096*(-4 + 29*z - 9*z^2 + 18*z^3)*H[0, z])/((-1 + z)*z))*H[1, z] + (2048*(-4 + 31*z - 9*z^2 + 22*z^3)*H[1, z]^2)/((-1 + z)*z) - 
    (512*(-53 + 29*z^2)*H[0, -1, z])/(-1 + z) + (1024*(-24 + 169*z - 108*z^2 + 227*z^3)*H[0, 1, z])/(3*(-1 + z)*z))*H[0, 0, 0, 1, z] + 
  ((1792*(-2 + z)*(16 - 40*z - 50*z^2 + 3*z^3))/(27*z^2) - (28672*z*(1 + z)*H[0, z])/9 + ((2048*(5 + 26*z + 28*z^2))/9 - (28672*(1 + z)*H[0, z])/3)*H[1, z])*H[0, 0, 1, -1, 1 - z] + 
  ((-256*(190 + 6453*z + 3150*z^2 + 242*z^3))/(27*z) + (5120*(68 + 3*z + 57*z^2 + 32*z^3)*H[-1, z])/(9*z) + 
    ((-256*(-476 + 1571*z - 50*z^2 + 1335*z^3 + 332*z^4))/(9*(-1 + z)*z) - (4096*(-7 - 23*z + 12*z^2 + 30*z^3)*H[-1, z])/(3*(-1 + z)))*H[0, z] + 
    (128*(-1396 + 131*z + 1057*z^2 + 304*z^3)*H[0, z]^2)/(3*(-1 + z)) + (20480*(1 + z^2)*H[0, z]*H[1, z])/(-1 + z) - (2048*(-71 + 11*z^2)*H[0, -1, z])/(3*(-1 + z)) + 
    (12288*(1 + z^2)*H[0, 1, z])/(-1 + z))*H[0, 0, 1, -1, z] + ((-32*(15680 - 56960*z - 302675*z^2 + 463891*z^3 + 295003*z^4 - 458339*z^5 + 66440*z^6))/(135*(-1 + z)^2*z^2) + 
    (10240*(2 + z)*(2 - z + 2*z^2)*H[-1, z])/z + ((-128*(1408 - 2685*z + 5407*z^2 - 6223*z^3 + 469*z^4 + 1464*z^5 + 544*z^6))/(9*(-1 + z)^3*z) - (57344*(1 + z)*H[-1, 1 - z])/3 - 
      (8192*(-5 - 3*z + 5*z^2 + 5*z^3)*H[-1, z])/(-1 + z))*H[0, z] + (128*(-352 + 541*z + 194*z^2 - 191*z^3 + 64*z^4)*H[0, z]^2)/(3*(-1 + z)*z) + 
    ((1024*(20 - 29*z + 258*z^2 - 29*z^3 + 20*z^4))/(3*(-1 + z)*z) + (4096*(-4 + 20*z - 9*z^2 + 9*z^3)*H[0, z])/((-1 + z)*z))*H[1, z] - (49152*(1 + z^2)*H[1, z]^2)/(-1 + z) - 
    (57344*(1 + z)*H[-1, 1, 1 - z])/3 + (20480*(1 + z^2)*H[0, -1, z])/(-1 + z) - (2048*(4 - 38*z + 9*z^2 + 9*z^3)*H[0, 1, z])/((-1 + z)*z))*H[0, 0, 1, 1, z] + 
  ((-2048*(28 + 26*z + 5*z^2))/(9*z) + (28672*(1 + z)*H[0, z])/3)*H[1, z]*H[0, 1, -1, -1, 1 - z] + 
  ((512*(524 + 1453*z + 3546*z^2 + 3196*z^3 + 1394*z^4 + 9099*z^5 + 6056*z^6 + 76*z^7))/(27*(-1 + z)*z*(1 + z)^3) + (8192*(-32 + 78*z - 32*z^2 - 5*z^3 + 15*z^4)*H[-1, z])/(3*(-1 + z)*z) + 
    ((-512*(-196 + 1201*z - 510*z^2 + 61*z^3 + 284*z^4))/(9*(-1 + z)*z) - (73728*(2 + z)*(1 + z + z^2)*H[-1, z])/z)*H[0, z] + (256*(-1004 + 89*z + 915*z^2 + 144*z^3)*H[0, z]^2)/(3*(-1 + z)) + 
    ((-32768*(1 + z^2))/(-1 + z) + (8192*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z] - (8192*(18 - 27*z - 5*z^2 - 7*z^3 + 5*z^4)*H[0, -1, z])/((-1 + z)*z) + (24576*(1 + z^2)*H[0, 1, z])/(-1 + z))*
   H[0, 1, -1, -1, z] + ((-1792*(-2 + z)*(16 - 40*z - 50*z^2 + 3*z^3))/(27*z^2) + (28672*z*(1 + z)*H[0, z])/9 + ((-256*(224 + 159*z + 325*z^2 + 224*z^3))/(9*z) + 14336*(1 + z)*H[0, z])*H[1, z] - 
    (14336*(1 + z)*H[0, 1, z])/3)*H[0, 1, -1, 1, 1 - z] + ((-1024*(19 - 2229*z - 7557*z^2 - 11266*z^3 - 10023*z^4 - 3489*z^5 + z^6))/(27*z*(1 + z)^3) + 
    (4096*(-28 + 120*z - 37*z^2 - 19*z^3 + 12*z^4)*H[-1, z])/(3*(-1 + z)*z) + ((1024*(-68 - 175*z + 378*z^2 + 497*z^3 + 16*z^4))/(9*(-1 + z)*z) - (8192*(-26 + z + 9*z^2 + 8*z^3)*H[-1, z])/(-1 + z))*
     H[0, z] + (1024*(-149 + 54*z + 11*z^2)*H[0, z]^2)/(3*(-1 + z)) - (32768*(1 + z^2)*H[0, z]*H[1, z])/(-1 + z) + (8192*(1 + z^2)*H[0, -1, z])/(-1 + z))*H[0, 1, -1, 1, z] + 
  ((-3584*(-2 + z)*(16 - 40*z - 50*z^2 + 3*z^3))/(27*z^2) + (57344*z*(1 + z)*H[0, z])/9 + ((-256*(112 + 75*z + 297*z^2 + 224*z^3))/(9*z) + 14336*(1 + z)*H[0, z])*H[1, z] - (28672*(1 + z)*H[0, 1, z])/3)*
   H[0, 1, 1, -1, 1 - z] + ((1024*(139 - 1558*z - 3294*z^2 - 217*z^3 + 4735*z^4 + 8568*z^5 + 4180*z^6 + 119*z^7))/(27*(-1 + z)*z*(1 + z)^3) + 
    (4096*(-28 + 120*z - 37*z^2 - 19*z^3 + 12*z^4)*H[-1, z])/(3*(-1 + z)*z) + ((1024*(-68 - 451*z + 378*z^2 + 485*z^3 + 16*z^4))/(9*(-1 + z)*z) - (8192*(-26 + z + 9*z^2 + 8*z^3)*H[-1, z])/(-1 + z))*
     H[0, z] + (1024*(-149 + 54*z + 11*z^2)*H[0, z]^2)/(3*(-1 + z)) + ((-32768*(1 + z^2))/(-1 + z) - (32768*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z] + (8192*(1 + z^2)*H[0, -1, z])/(-1 + z))*
   H[0, 1, 1, -1, z] + ((64*(14560 + 2440*z - 45085*z^2 - 39856*z^3 + 273379*z^4 + 261292*z^5 - 561903*z^6 - 136296*z^7 + 319049*z^8 + 96740*z^9))/(135*(-1 + z)^2*z^2*(1 + z)^3) - 
    (8192*(-4 - 42*z + 5*z^2 + 14*z^3 + 3*z^4)*H[-1, z])/(3*(-1 + z)*z) + ((256*(788 + 1218*z - 703*z^2 - 8347*z^3 + 11131*z^4 - 4843*z^5 + 1140*z^6))/(9*(-1 + z)^3*z) - 
      (8192*(-22 + 7*z + z^2 + 2*z^3)*H[-1, z])/(-1 + z))*H[0, z] - (512*(-120 + 301*z - 18*z^2 - 259*z^3 + 48*z^4)*H[0, z]^2)/(3*(-1 + z)*z) - 
    (2048*(-12 + 95*z - 27*z^2 + 60*z^3)*H[0, z]*H[1, z])/((-1 + z)*z) - (32768*(1 + z^2)*H[0, -1, z])/(-1 + z) - (1024*(-48 + 407*z - 162*z^2 + 139*z^3)*H[0, 1, z])/(3*(-1 + z)*z))*H[0, 1, 1, 1, z] + 
  z2*((4*(3548160 - 12331520*z - 88822560*z^2 + 3080621525*z^3 + 388932551*z^4 - 7565846255*z^5 - 237112893*z^6 + 7029051815*z^7 - 1063406427*z^8 - 2311473365*z^9 + 640893169*z^10 + 338697800*z^11))/
     (30375*(-1 + z)^3*z^3*(1 + z)^3) + (256*(-2 + z)*(-368 - 88*z + 2158*z^2 + 15*z^3)*H[-1, 1 - z])/(81*z^2) + (1792*(-2 + z)*(16 - 40*z - 50*z^2 + 3*z^3)*H[-1, 1 - z]^2)/(27*z^2) - 
    (64*(13286 - 230204*z - 637791*z^2 - 444314*z^3 + 466586*z^4 + 840918*z^5 + 388895*z^6 + 16192*z^7)*H[-1, z])/(81*(-1 + z)*z*(1 + z)^3) - 
    (256*(303 + 1488*z + 3462*z^2 + 2203*z^3 - 649*z^4 + 3210*z^5 + 2644*z^6 + 11*z^7)*H[-1, z]^2)/(9*(-1 + z)*z*(1 + z)^3) - (1024*(-76 + 168*z - 73*z^2 - 7*z^3 + 36*z^4)*H[-1, z]^3)/(3*(-1 + z)*z) - 
    (10240*(2 + z)*(1 + z + z^2)*H[-1, z]^4)/z + ((-16*(-426400 + 15278775*z - 18678977*z^2 - 76626683*z^3 + 95479591*z^4 + 91751399*z^5 - 106657711*z^6 - 44270649*z^7 + 46690957*z^8 - 571242*z^9 + 
         1410140*z^10))/(2025*(-1 + z)^4*z*(1 + z)^3) - (512*(42 - 534*z + 61*z^2)*H[-1, 1 - z])/27 - (28672*z*(1 + z)*H[-1, 1 - z]^2)/9 + 
      (64*(4460 + 14023*z + 37989*z^2 + 34298*z^3 + 12478*z^4 + 89091*z^5 + 60273*z^6 + 828*z^7)*H[-1, z])/(27*(-1 + z)*z*(1 + z)^3) + (128*(-1308 + 3133*z - 1316*z^2 - 153*z^3 + 604*z^4)*H[-1, z]^2)/
       (3*(-1 + z)*z) + (94208*(2 + z)*(1 + z + z^2)*H[-1, z]^3)/(3*z))*H[0, z] + 
    ((8*(12800 - 164420*z - 846999*z^2 - 491481*z^3 + 2859237*z^4 + 2292003*z^5 - 4563237*z^6 - 1002923*z^7 + 1410039*z^8 + 145061*z^9 + 186080*z^10))/(135*(-1 + z)^4*z*(1 + z)^3) + 
      (14336*z*(1 + 2*z)*H[-1, 1 - z])/9 - (512*(-412 + 1056*z - 421*z^2 - 79*z^3 + 192*z^4)*H[-1, z])/(9*(-1 + z)*z) - (20480*(2 + z)*(1 + z + z^2)*H[-1, z]^2)/z)*H[0, z]^2 + 
    ((-32*(-1893 + 5669*z + 26495*z^2 - 60025*z^3 + 26586*z^4 + 2400*z^5))/(27*(-1 + z)^3) + (4096*(2 + z)*(1 + z + z^2)*H[-1, z])/z)*H[0, z]^3 + (8*(117 + 121*z + 5586*z^2)*H[0, z]^4)/(9*(-1 + z)) + 
    ((-32*(29568 - 123648*z + 98144*z^2 + 573296*z^3 + 20286683*z^4 - 23647441*z^5 - 24864322*z^6 + 44136456*z^7 - 8215821*z^8 - 25456733*z^9 + 14969748*z^10 + 1292470*z^11))/
       (2025*(-1 + z)^3*z^4*(1 + z)^2) - (1792*(-2 + z)*(16 - 40*z - 50*z^2 + 3*z^3)*H[-1, 1 - z])/(9*z^2) + (1024*(20 + 55*z + 114*z^2 + 55*z^3 + 20*z^4)*H[-1, z])/(3*(-1 + z)*z) + 
      (24576*(1 + z^2)*H[-1, z]^2)/(-1 + z) + ((64*(672 - 908*z - 43547*z^2 + 147585*z^3 - 225926*z^4 + 224470*z^5 - 145239*z^6 + 37045*z^7 + 4312*z^8))/(27*(-1 + z)^4*z^2) + 
        (28672*z*(1 + z)*H[-1, 1 - z])/3 + (14336*(1 + z)*H[-1, 1 - z]^2)/3 - (40960*(1 + z^2)*H[-1, z])/(-1 + z))*H[0, z] + 
      ((-256*(12 + 644*z - 575*z^2 + 1245*z^3 - 3389*z^4 + 1859*z^5 + 12*z^6))/(9*(-1 + z)^3*z) + (14336*(1 + z)*H[-1, 1 - z])/3)*H[0, z]^2 + 
      (1024*(20 + 57*z + 45*z^2 + 126*z^3)*H[0, z]^3)/(9*(-1 + z)*z))*H[1, z] + ((-64*(1904 - 4584*z + 25561*z^2 - 95171*z^3 + 28188*z^4 + 2502*z^5))/(27*(-1 + z)*z^2) - 
      (24576*(1 + z^2)*H[-1, z])/(-1 + z) + ((128*(696 - 2425*z + 4802*z^2 - 8768*z^3 + 9830*z^4 - 4231*z^5 + 480*z^6))/(9*(-1 + z)^3*z) - (7168*(1 + z)*H[-1, 1 - z])/3)*H[0, z] + 
      (512*(44 - 129*z + 99*z^2 + 26*z^3)*H[0, z]^2)/(3*(-1 + z)*z))*H[1, z]^2 + ((-512*(-28 + 1600*z + 9*z^2 + 715*z^3 + 44*z^4))/(27*(-1 + z)*z) - 
      (2048*(-8 + 57*z - 18*z^2 + 27*z^3)*H[0, z])/(3*(-1 + z)*z))*H[1, z]^3 - (512*(4 - 3*z + 9*z^2 + 6*z^3)*H[1, z]^4)/(3*(-1 + z)*z) + 
    ln2^2*((-2048*(11 + 57*z + 44*z^2 + 20*z^3))/(9*(-1 + z)) + (2048*(-3 + 19*z^2)*H[0, z])/(3*(-1 + z)) + (16384*(1 + z^2)*H[1, z])/(-1 + z)) + 
    z3*((64*(196 + 1081*z - 17727*z^2 + 53387*z^3 - 58501*z^4 + 18864*z^5 + 396*z^6))/(9*(-1 + z)^3*z) - (81920*(2 + z)*(1 + z + z^2)*H[-1, z])/z + 
      (256*(-419 + 83*z - 1108*z^2 + 288*z^3)*H[0, z])/(3*(-1 + z)) + (1024*(-88 + 315*z - 198*z^2 + 45*z^3)*H[1, z])/(3*(-1 + z)*z)) + 
    ((-256*(224 - 672*z - 336*z^2 - 676*z^3 + 101*z^4))/(27*z^2) - (57344*z*(1 + z)*H[-1, 1 - z])/9 + (28672*z^2*H[0, z])/9 + 
      ((28672*z*(1 + z))/3 + (28672*(1 + z)*H[-1, 1 - z])/3 + (28672*(1 + z)*H[0, z])/3)*H[1, z] - (7168*(1 + z)*H[1, z]^2)/3)*H[-1, 1, 1 - z] + 
    ((-1024*(20 + 55*z + 114*z^2 + 55*z^3 + 20*z^4))/(3*(-1 + z)*z) - (49152*(1 + z^2)*H[-1, z])/(-1 + z) + (40960*(1 + z^2)*H[0, z])/(-1 + z) + (49152*(1 + z^2)*H[1, z])/(-1 + z))*H[-1, 1, z] + 
    ((128*(448 - 1408*z + 739*z^2 + 551*z^3 + 54*z^4))/(9*z^2) + (-256*(-1 + 5*z) + (14336*(1 + z)*H[-1, 1 - z])/3)*H[0, z] + (14336*(1 + z)*H[0, z]^2)/3 + 
      ((-1024*(-4 + 3*z)*(35 + 55*z + 28*z^2))/(9*z) + (28672*(1 + z)*H[0, z])/3)*H[1, z] + (14336*(1 + z)*H[-1, 1, 1 - z])/3)*H[0, -1, 1 - z] + 
    ((64*(-4908 + 44985*z + 40146*z^2 - 121304*z^3 - 105538*z^4 + 37131*z^5 + 41452*z^6 + 1124*z^7))/(27*(-1 + z)*z*(1 + z)^3) - (2048*(-52 + 144*z - 55*z^2 - 13*z^3 + 24*z^4)*H[-1, z])/(3*(-1 + z)*z) - 
      (32768*(2 + z)*(1 + z + z^2)*H[-1, z]^2)/z + ((-256*(1352 - 4299*z + 2258*z^2 - 991*z^3 + 24*z^4))/(9*(-1 + z)*z) - (12288*(2 + z)*(1 + z + z^2)*H[-1, z])/z)*H[0, z] + 
      (1024*(72 - 207*z - 5*z^2 + 2*z^3 + 56*z^4)*H[0, z]^2)/(3*(-1 + z)*z) + ((256*(100 + 59*z - 294*z^2 + 59*z^3 + 100*z^4))/(3*(-1 + z)*z) - (24576*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z] + 
      (6144*(1 + z^2)*H[1, z]^2)/(-1 + z))*H[0, -1, z] - (2048*(-26 + 20*z - z^2 + 16*z^3 + z^4)*H[0, -1, z]^2)/((-1 + z)*z) + 
    ((-32*(-6720 - 14200*z + 330525*z^2 - 539574*z^3 - 1488055*z^4 + 1502242*z^5 + 2373415*z^6 - 1524802*z^7 - 975965*z^8 + 499534*z^9 + 58640*z^10))/(135*(-1 + z)^3*z^2*(1 + z)^3) + 
      (512*(-76 - 1043*z + 120*z^2 + 371*z^3 + 52*z^4)*H[-1, z])/(9*(-1 + z)*z) - (12288*(2 + z)*(1 + z + z^2)*H[-1, z]^2)/z + 
      ((128*(44 + 69*z + 1401*z^2 - 5353*z^3 + 6559*z^4 - 3656*z^5 + 552*z^6))/(9*(-1 + z)^3*z) - (28672*(1 + z)*H[-1, 1 - z])/3)*H[0, z] + 
      (512*(-40 - 86*z + 3*z^2 - 109*z^3 + 16*z^4)*H[0, z]^2)/(3*(-1 + z)*z) + ((-512*(32 + 1867*z - 3128*z^2 + 718*z^3 + 640*z^4 - 257*z^5 + 320*z^6))/(9*(-1 + z)^3*z) - 
        (2048*(20 - 27*z + 45*z^2 + 22*z^3)*H[0, z])/(3*(-1 + z)*z))*H[1, z] + (4096*(-4 + 22*z - 9*z^2 + 11*z^3)*H[1, z]^2)/((-1 + z)*z) - (28672*(1 + z)*H[-1, 1, 1 - z])/3 - 
      (14336*(1 + z)*H[0, -1, 1 - z])/3 - 9728*(1 + z)*H[0, -1, z])*H[0, 1, z] + (512*(8 - 45*z - 90*z^2 + 131*z^3)*H[0, 1, z]^2)/(3*(-1 + z)*z) + 
    ln2*((128*(32 + 5*z + 1362*z^2 + 5*z^3 + 32*z^4))/(3*(-1 + z)*z) - (512*(11 + 57*z + 44*z^2 + 20*z^3)*H[0, z])/(-1 + z) + (768*(-3 + 19*z^2)*H[0, z]^2)/(-1 + z) + 
      ((-512*(20 + 55*z + 114*z^2 + 55*z^3 + 20*z^4))/((-1 + z)*z) + (36864*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z] + (36864*(1 + z^2)*H[1, z]^2)/(-1 + z) + 33792*(1 + z)*H[0, 1, z]) + 
    ((57344*z*(1 + z))/9 - (28672*(1 + z)*H[1, z])/3)*H[-1, -1, 1, 1 - z] + (49152*(1 + z^2)*H[-1, -1, 1, z])/(-1 + z) + ((-28672*z)/9 + (28672*(1 + z)*H[1, z])/3)*H[-1, 1, 1, 1 - z] - 
    (49152*(1 + z^2)*H[-1, 1, 1, z])/(-1 + z) + ((2048*(5 + 26*z + 28*z^2))/9 - (57344*(1 + z)*H[0, z])/3)*H[0, -1, -1, 1 - z] + 
    ((256*(324 - 947*z + 386*z^2 - 799*z^3 + 220*z^4))/(3*(-1 + z)*z) + (65536*(2 + z)*(1 + z + z^2)*H[-1, z])/z - (512*(416 - 519*z - 86*z^2 - 187*z^3 + 80*z^4)*H[0, z])/((-1 + z)*z) + 
      (49152*(1 + z^2)*H[1, z])/(-1 + z))*H[0, -1, -1, z] + ((1024*(-84 - 73*z + 95*z^2 + 112*z^3))/(9*z) - (28672*(1 + z)*H[0, z])/3 + (28672*(1 + z)*H[1, z])/3)*H[0, -1, 1, 1 - z] + 
    ((-256*(148 - 1909*z - 642*z^2 + 919*z^3 + 404*z^4))/(9*(-1 + z)*z) + (24576*(2 + z)*(1 + z + z^2)*H[-1, z])/z + (24576*(1 + z^2)*H[0, z])/(-1 + z) - (12288*(1 + z^2)*H[1, z])/(-1 + z))*
     H[0, -1, 1, z] + ((-14336*(-1 + z)*(4 + 7*z + 4*z^2))/(3*z) + (57344*(1 + z)*H[0, z])/3)*H[0, 0, -1, 1 - z] + 
    ((128*(2112 - 7843*z + 2950*z^2 - 699*z^3 + 2064*z^4))/(9*(-1 + z)*z) + (65536*(2 + z)*(1 + z + z^2)*H[-1, z])/z - (256*(576 - 2573*z - 34*z^2 + 1335*z^3 + 560*z^4)*H[0, z])/(3*(-1 + z)*z) + 
      (30720*(1 + z^2)*H[1, z])/(-1 + z))*H[0, 0, -1, z] + ((-256*(-112 + 941*z + 173*z^2 - 4985*z^3 + 7255*z^4 - 4472*z^5 + 1008*z^6))/(9*(-1 + z)^3*z) + (20480*(2 + z)*(1 + z + z^2)*H[-1, z])/z - 
      (512*(-80 - 419*z + 194*z^2 - 283*z^3 + 16*z^4)*H[0, z])/(3*(-1 + z)*z) + (2048*(16 + 21*z + 36*z^2 + 69*z^3)*H[1, z])/(3*(-1 + z)*z))*H[0, 0, 1, z] + 
    ((-2048*(28 + 26*z + 5*z^2))/(9*z) - (14336*(1 + z)*H[0, z])/3 + 14336*(1 + z)*H[1, z])*H[0, 1, -1, 1 - z] + 
    ((-256*(148 - 3277*z - 642*z^2 + 1135*z^3 + 404*z^4))/(9*(-1 + z)*z) + (24576*(2 + z)*(1 + z + z^2)*H[-1, z])/z + (24576*(1 + z^2)*H[0, z])/(-1 + z) - (12288*(1 + z^2)*H[1, z])/(-1 + z))*
     H[0, 1, -1, z] + ((128*(-288 + 5355*z - 14393*z^2 + 20393*z^3 - 16339*z^4 + 4792*z^5 + 1248*z^6))/(9*(-1 + z)^3*z) + (512*(-16 + 407*z + 162*z^2 - 233*z^3 + 48*z^4)*H[0, z])/(3*(-1 + z)*z) - 
      (2048*(-12 + 67*z - 27*z^2 + 32*z^3)*H[1, z])/((-1 + z)*z))*H[0, 1, 1, z] + (4096*(92 - 71*z - 21*z^2 - 56*z^3 + 2*z^4)*H[0, -1, -1, -1, z])/((-1 + z)*z) - 
    (28672*(1 + z)*H[0, -1, -1, 1, 1 - z])/3 - (24576*(-2 + z + 4*z^3 + z^4)*H[0, -1, -1, 1, z])/((-1 + z)*z) - (14336*(1 + z)*H[0, -1, 0, 1, 1 - z])/3 - 
    (512*(-240 + 379*z - 188*z^2 + 73*z^3 + 72*z^4)*H[0, -1, 0, 1, z])/(3*(-1 + z)*z) - (14336*(1 + z)*H[0, -1, 1, -1, 1 - z])/3 - (24576*(-2 + z + 4*z^3 + z^4)*H[0, -1, 1, -1, z])/((-1 + z)*z) - 
    (14336*(1 + z)*H[0, -1, 1, 1, 1 - z])/3 + (12288*(1 + z^2)*H[0, -1, 1, 1, z])/(-1 + z) + (1024*(624 - 770*z - 211*z^2 + 129*z^3 + 48*z^4)*H[0, 0, -1, -1, z])/(3*(-1 + z)*z) + 
    (14336*(1 + z)*H[0, 0, -1, 1, 1 - z])/3 - (1024*(-40 + 29*z + 51*z^3 + 20*z^4)*H[0, 0, -1, 1, z])/((-1 + z)*z) + (256*(576 - 2364*z - 125*z^2 + 2657*z^3 + 240*z^4)*H[0, 0, 0, -1, z])/(3*(-1 + z)*z) - 
    (128*(320 + 1779*z - 1387*z^2 + 1064*z^3 + 96*z^4)*H[0, 0, 0, 1, z])/(3*(-1 + z)*z) + (28672*(1 + z)*H[0, 0, 1, -1, 1 - z])/3 - (1024*(-40 + 29*z + 51*z^3 + 20*z^4)*H[0, 0, 1, -1, z])/((-1 + z)*z) - 
    (256*(-32 + 945*z - 95*z^2 + 190*z^3 + 192*z^4)*H[0, 0, 1, 1, z])/(3*(-1 + z)*z) - (28672*(1 + z)*H[0, 1, -1, -1, 1 - z])/3 - (24576*(-2 + z + 4*z^3 + z^4)*H[0, 1, -1, -1, z])/((-1 + z)*z) - 
    (28672*(1 + z)*H[0, 1, -1, 1, 1 - z])/3 + (12288*(1 + z^2)*H[0, 1, -1, 1, z])/(-1 + z) - (14336*(1 + z)*H[0, 1, 1, -1, 1 - z])/3 + (12288*(1 + z^2)*H[0, 1, 1, -1, z])/(-1 + z) + 
    (2048*(-12 + 199*z - 54*z^2 + 83*z^3)*H[0, 1, 1, 1, z])/(3*(-1 + z)*z)) + ((-4096*(-100 + 192*z - 91*z^2 - z^3 + 48*z^4))/(3*(-1 + z)*z) + (8192*(-45 - 11*z + 14*z^2 + 20*z^3)*H[0, z])/(-1 + z))*
   H[0, -1, -1, -1, -1, z] - (57344*z*(1 + z)*H[0, -1, -1, -1, 1, 1 - z])/9 + ((-8192*(32 - 34*z - 2*z^2 + 15*z^3))/(3*z) + (8192*(-36 - 5*z + 11*z^2 + 14*z^3)*H[0, z])/(-1 + z))*H[0, -1, -1, -1, 1, z] + 
  ((-2048*(28 + 26*z + 5*z^2))/(9*z) + (28672*(1 + z)*H[0, z])/3)*H[0, -1, -1, 0, 1, 1 - z] + 
  ((1024*(-113 + 683*z - 339*z^2 + 325*z^3 + 20*z^4))/(9*(-1 + z)*z) - (512*(-370 - 79*z + 641*z^2)*H[0, z])/(3*(-1 + z)) - (32768*(1 + z^2)*H[1, z])/(-1 + z))*H[0, -1, -1, 0, 1, z] + 
  ((-8192*(-32 + 78*z - 32*z^2 - 5*z^3 + 15*z^4))/(3*(-1 + z)*z) + (8192*(-36 - 5*z + 11*z^2 + 14*z^3)*H[0, z])/(-1 + z))*H[0, -1, -1, 1, -1, z] + (28672*z*(3 + 2*z)*H[0, -1, -1, 1, 1, 1 - z])/9 + 
  ((-4096*(28 - 68*z - 31*z^2 + 12*z^3))/(3*z) + (8192*(-27 + z + 8*z^2 + 8*z^3)*H[0, z])/(-1 + z))*H[0, -1, -1, 1, 1, z] - (28672*(-1 + z)*(4 + 7*z + 4*z^2)*H[0, -1, 0, -1, -1, 1 - z])/(9*z) + 
  ((1024*(952 - 2581*z + 822*z^2 - 1149*z^3 + 132*z^4))/(9*(-1 + z)*z) + (2048*(-329 - 41*z + 466*z^2 + 48*z^3)*H[0, z])/(3*(-1 + z)) + (98304*(1 + z^2)*H[1, z])/(-1 + z))*H[0, -1, 0, -1, -1, z] + 
  (14336*(-1 + z)*(4 + 7*z + 4*z^2)*H[0, -1, 0, -1, 1, 1 - z])/(9*z) + ((-512*(268 - 249*z - 33*z^2 + 124*z^3))/(9*z) + (1024*(67 + 77*z + 48*z^2)*H[0, z])/3)*H[0, -1, 0, -1, 1, z] + 
  ((-512*(268 + 15*z + 231*z^2 + 124*z^3))/(9*z) + (1024*(67 + 77*z + 48*z^2)*H[0, z])/3)*H[0, -1, 0, 1, -1, z] + ((256*(112 + 81*z + 43*z^2))/(3*z) + (14336*(1 + z)*H[0, z])/3)*
   H[0, -1, 0, 1, 1, 1 - z] + ((-1024*(-452 + 1100*z - 27*z^2 + 19*z^3 + 32*z^4))/(9*(-1 + z)*z) + (4096*(1 + z)*(-25 + 13*z + 24*z^2)*H[0, z])/(3*(-1 + z)) + (32768*(1 + z^2)*H[1, z])/(-1 + z))*
   H[0, -1, 0, 1, 1, z] + ((-8192*(-32 + 78*z - 32*z^2 - 5*z^3 + 15*z^4))/(3*(-1 + z)*z) + (8192*(-36 - 5*z + 11*z^2 + 14*z^3)*H[0, z])/(-1 + z))*H[0, -1, 1, -1, -1, z] + 
  (28672*z*(1 + z)*H[0, -1, 1, -1, 1, 1 - z])/9 + ((-4096*(28 - 68*z - 31*z^2 + 12*z^3))/(3*z) + (8192*(-27 + z + 8*z^2 + 8*z^3)*H[0, z])/(-1 + z))*H[0, -1, 1, -1, 1, z] + 
  ((-14336*(-1 + z)*(4 + 7*z + 4*z^2))/(9*z) + (28672*(1 + z)*H[0, z])/3)*H[0, -1, 1, 0, 1, 1 - z] + 
  ((4096*(20 - 53*z - 102*z^2 - 53*z^3 + 20*z^4))/(9*(-1 + z)*z) + (32768*(2 + z^2)*H[0, z])/(3*(-1 + z)) + (32768*(1 + z^2)*H[1, z])/(-1 + z))*H[0, -1, 1, 0, 1, z] + 
  ((-4096*(-28 + 120*z - 37*z^2 - 19*z^3 + 12*z^4))/(3*(-1 + z)*z) + (8192*(-27 + z + 8*z^2 + 8*z^3)*H[0, z])/(-1 + z))*H[0, -1, 1, 1, -1, z] + (1024*z*(1 + 56*z)*H[0, -1, 1, 1, 1, 1 - z])/9 + 
  ((8192*(4 + 34*z + 29*z^2 + 3*z^3))/(3*z) + (8192*(-18 + 7*z + 5*z^2 + 2*z^3)*H[0, z])/(-1 + z))*H[0, -1, 1, 1, 1, z] - (57344*(-1 + z)*(4 + 7*z + 4*z^2)*H[0, 0, -1, -1, -1, 1 - z])/(9*z) + 
  ((1024*(1996 - 5269*z + 1698*z^2 - 2281*z^3 + 208*z^4))/(9*(-1 + z)*z) + (2048*(-227 - 36*z + 311*z^2 + 36*z^3)*H[0, z])/(-1 + z) + (196608*(1 + z^2)*H[1, z])/(-1 + z))*H[0, 0, -1, -1, -1, z] - 
  (28672*(4 + 3*z + z^2)*H[0, 0, -1, -1, 1, 1 - z])/(9*z) + ((-1024*(340 - 249*z + 21*z^2 + 160*z^3))/(9*z) + (2048*(-85 - 46*z + 35*z^2 + 60*z^3)*H[0, z])/(3*(-1 + z)))*H[0, 0, -1, -1, 1, z] + 
  (14336*(-1 + z)*(4 + 7*z + 4*z^2)*H[0, 0, -1, 0, -1, 1 - z])/(3*z) + ((-256*(-358 - 726*z - 1623*z^2 - 81*z^3 + 1444*z^4))/(9*(-1 + z)*z) + 
    (256*(-838 - 323*z - 615*z^2 + 576*z^3)*H[0, z])/(3*(-1 + z)) - (32768*(1 + z^2)*H[1, z])/(-1 + z))*H[0, 0, -1, 0, -1, z] + 
  ((14336*(-1 + z)*(4 + 7*z + 4*z^2))/(9*z) - (14336*(1 + z)*H[0, z])/3)*H[0, 0, -1, 0, 1, 1 - z] + 
  ((-128*(392 - 2276*z - 673*z^2 - 4147*z^3 + 1712*z^4))/(9*(-1 + z)*z) + (256*(-462 + 105*z - 619*z^2 + 336*z^3)*H[0, z])/(3*(-1 + z)) - (32768*(1 + z^2)*H[1, z])/(-1 + z))*H[0, 0, -1, 0, 1, z] + 
  ((-5120*(68 + 3*z + 57*z^2 + 32*z^3))/(9*z) + (2048*(-85 - 46*z + 35*z^2 + 60*z^3)*H[0, z])/(3*(-1 + z)))*H[0, 0, -1, 1, -1, z] + 
  ((-28672*(-4 - 3*z - z^2 + 2*z^3))/(9*z) + (57344*(1 + z)*H[0, z])/3)*H[0, 0, -1, 1, 1, 1 - z] + 
  ((-2048*(-260 + 524*z + 273*z^2 + 125*z^3 + 10*z^4))/(9*(-1 + z)*z) + (4096*(1 + 2*z)*(-13 + 8*z + 15*z^2)*H[0, z])/(3*(-1 + z)) + (65536*(1 + z^2)*H[1, z])/(-1 + z))*H[0, 0, -1, 1, 1, z] + 
  (14336*(-1 + z)*(4 + 7*z + 4*z^2)*H[0, 0, 0, -1, -1, 1 - z])/z + ((-256*(1042 - 6397*z - 2793*z^2 - 428*z^3 + 3392*z^4))/(9*(-1 + z)*z) + 
    (256*(-496 - 445*z - 2563*z^2 + 816*z^3)*H[0, z])/(3*(-1 + z)) - (98304*(1 + z^2)*H[1, z])/(-1 + z))*H[0, 0, 0, -1, -1, z] + 
  ((1024*(-28 - 11*z + 17*z^2 + 28*z^3))/(3*z) - 28672*(1 + z)*H[0, z])*H[0, 0, 0, -1, 1, 1 - z] + 
  ((-512*(-107 - 370*z - 858*z^2 - 2957*z^3 + 548*z^4))/(9*(-1 + z)*z) + (256*(-386 - 65*z - 1373*z^2 + 576*z^3)*H[0, z])/(3*(-1 + z)) - (98304*(1 + z^2)*H[1, z])/(-1 + z))*H[0, 0, 0, -1, 1, z] + 
  (57344*(-1 + z)*(4 + 7*z + 4*z^2)*H[0, 0, 0, 0, -1, 1 - z])/(9*z) + ((-128*(-184 + 1228*z - 6543*z^2 + 9987*z^3 + 2424*z^4))/(9*(-1 + z)*z) + (256*(-430 + 75*z + 387*z^2 + 48*z^3)*H[0, z])/(-1 + z) + 
    (32768*(1 + z^2)*H[1, z])/(-1 + z))*H[0, 0, 0, 0, -1, z] + ((64*(-2112 + 28872*z - 48599*z^2 + 7397*z^3 + 27243*z^4 - 12433*z^5 + 1168*z^6))/(9*(-1 + z)^3*z) - 
    (128*(128 + 1718*z - 953*z^2 - 2269*z^3 + 160*z^4)*H[0, z])/(3*(-1 + z)*z) - (2048*(-12 + 73*z - 27*z^2 + 38*z^3)*H[1, z])/((-1 + z)*z))*H[0, 0, 0, 0, 1, z] + 
  ((1024*(-28 - 11*z + 73*z^2 + 84*z^3))/(3*z) - 28672*(1 + z)*H[0, z])*H[0, 0, 0, 1, -1, 1 - z] + 
  ((-512*(-107 - 262*z - 858*z^2 - 3641*z^3 + 548*z^4))/(9*(-1 + z)*z) + (256*(-386 - 65*z - 1373*z^2 + 576*z^3)*H[0, z])/(3*(-1 + z)) - (98304*(1 + z^2)*H[1, z])/(-1 + z))*H[0, 0, 0, 1, -1, z] + 
  ((64*(4712 + 31561*z - 28718*z^2 - 81084*z^3 + 121334*z^4 - 66013*z^5 + 22816*z^6))/(9*(-1 + z)^3*z) - (128*(-448 - 721*z + 2415*z^2 - 5854*z^3 + 96*z^4)*H[0, z])/(3*(-1 + z)*z) - 
    (6144*(-12 + 77*z - 27*z^2 + 42*z^3)*H[1, z])/((-1 + z)*z))*H[0, 0, 0, 1, 1, z] + ((-5120*(68 + 3*z + 57*z^2 + 32*z^3))/(9*z) + (2048*(-85 - 46*z + 35*z^2 + 60*z^3)*H[0, z])/(3*(-1 + z)))*
   H[0, 0, 1, -1, -1, z] - (28672*z*(1 + z)*H[0, 0, 1, -1, 1, 1 - z])/9 + ((-10240*(2 + z)*(2 - z + 2*z^2))/z + (4096*(-15 - 6*z + 5*z^2 + 10*z^3)*H[0, z])/(-1 + z))*H[0, 0, 1, -1, 1, z] + 
  ((1024*(-28 - 11*z + 73*z^2 + 84*z^3))/(9*z) - (28672*(1 + z)*H[0, z])/3)*H[0, 0, 1, 0, -1, 1 - z] + 
  ((-256*(-254 + 749*z - 832*z^2 - 2603*z^3 + 444*z^4))/(9*(-1 + z)*z) + (256*(-540 + 49*z - 341*z^2 + 304*z^3)*H[0, z])/(3*(-1 + z)) - (32768*(1 + z^2)*H[1, z])/(-1 + z))*H[0, 0, 1, 0, -1, z] + 
  ((64*(544 + 17345*z - 18010*z^2 - 37576*z^3 + 67370*z^4 - 38425*z^5 + 10288*z^6))/(9*(-1 + z)^3*z) - (256*(64 - 624*z + 395*z^2 - 1035*z^3 + 32*z^4)*H[0, z])/(3*(-1 + z)*z) - 
    (2048*(-12 + 73*z - 27*z^2 + 38*z^3)*H[1, z])/((-1 + z)*z))*H[0, 0, 1, 0, 1, z] - (57344*(1 + z)*H[0, z]*H[0, 0, 1, 1, -1, 1 - z])/3 + 
  ((-2048*(-100 - 296*z - 543*z^2 + 97*z^3 + 170*z^4))/(9*(-1 + z)*z) + (4096*(-77 - 18*z - z^2 + 30*z^3)*H[0, z])/(3*(-1 + z)) - (65536*(1 + z^2)*H[1, z])/(-1 + z))*H[0, 0, 1, 1, -1, z] + 
  ((256*(-640 + 14063*z - 32597*z^2 + 25949*z^3 - 4063*z^4 - 4272*z^5 + 3096*z^6))/(9*(-1 + z)^3*z) + (512*(528 - 2248*z + 855*z^2 + 1121*z^3 + 96*z^4)*H[0, z])/(3*(-1 + z)*z) - 
    (8192*(-12 + 50*z - 27*z^2 + 15*z^3)*H[1, z])/((-1 + z)*z))*H[0, 0, 1, 1, 1, z] + 
  ((-8192*(-32 + 78*z - 32*z^2 - 5*z^3 + 15*z^4))/(3*(-1 + z)*z) + (8192*(-36 - 5*z + 11*z^2 + 14*z^3)*H[0, z])/(-1 + z))*H[0, 1, -1, -1, -1, z] + 
  ((-4096*(28 - 68*z - 31*z^2 + 12*z^3))/(3*z) + (8192*(-27 + z + 8*z^2 + 8*z^3)*H[0, z])/(-1 + z))*H[0, 1, -1, -1, 1, z] + 
  ((-4096*(-28 + 120*z - 37*z^2 - 19*z^3 + 12*z^4))/(3*(-1 + z)*z) + (8192*(-27 + z + 8*z^2 + 8*z^3)*H[0, z])/(-1 + z))*H[0, 1, -1, 1, -1, z] + (57344*z*(1 + z)*H[0, 1, -1, 1, 1, 1 - z])/9 + 
  ((8192*(4 + 34*z + 29*z^2 + 3*z^3))/(3*z) + (8192*(-18 + 7*z + 5*z^2 + 2*z^3)*H[0, z])/(-1 + z))*H[0, 1, -1, 1, 1, z] - (28672*(1 + z)*H[0, z]*H[0, 1, 0, 1, -1, 1 - z])/3 + 
  ((-4096*(20 - 119*z - 102*z^2 + 13*z^3 + 20*z^4))/(9*(-1 + z)*z) - (32768*(2 + z^2)*H[0, z])/(3*(-1 + z)) - (32768*(1 + z^2)*H[1, z])/(-1 + z))*H[0, 1, 0, 1, -1, z] + 
  ((128*(200 + 11191*z - 23189*z^2 + 10749*z^3 + 4953*z^4 - 5016*z^5 + 2648*z^6))/(9*(-1 + z)^3*z) + (512*(256 - 877*z + 198*z^2 + 791*z^3)*H[0, z])/(3*(-1 + z)*z) - 
    (4096*(-12 + 56*z - 27*z^2 + 21*z^3)*H[1, z])/((-1 + z)*z))*H[0, 1, 0, 1, 1, z] + ((-4096*(-28 + 120*z - 37*z^2 - 19*z^3 + 12*z^4))/(3*(-1 + z)*z) + (8192*(-27 + z + 8*z^2 + 8*z^3)*H[0, z])/(-1 + z))*
   H[0, 1, 1, -1, -1, z] + (57344*z*(1 + z)*H[0, 1, 1, -1, 1, 1 - z])/9 + ((8192*(4 + 34*z + 29*z^2 + 3*z^3))/(3*z) + (8192*(-18 + 7*z + 5*z^2 + 2*z^3)*H[0, z])/(-1 + z))*H[0, 1, 1, -1, 1, z] + 
  ((8192*(-4 - 42*z + 5*z^2 + 14*z^3 + 3*z^4))/(3*(-1 + z)*z) + (8192*(-18 + 7*z + 5*z^2 + 2*z^3)*H[0, z])/(-1 + z))*H[0, 1, 1, 1, -1, z] + 
  ((512*(-224 - 2291*z - 5075*z^2 + 152*z^3))/(9*z) - (1024*(-147 + 66*z - 167*z^2 + 16*z^3)*H[0, z])/(-1 + z))*H[0, 1, 1, 1, 1, z] - (196608*(2 + z)*(1 + z + z^2)*H[-1, -1, -1, -1, -1, 0, z])/z - 
  (8192*(2 + z)*(1 + z + z^2)*H[-1, -1, -1, -1, 0, 0, z])/z + (147456*(2 + z)*(1 + z + z^2)*H[-1, -1, -1, -1, 0, 1, z])/z - (2048*(260 - 688*z - 131*z^2 + 377*z^3 + 134*z^4)*H[-1, -1, -1, 0, 0, 0, z])/
   ((-1 + z)*z) - (8192*(74 - 83*z - 20*z^2 - 6*z^3 + 19*z^4)*H[-1, -1, -1, 0, 0, 1, z])/((-1 + z)*z) - (8192*(42 - 39*z - 10*z^2 - 8*z^3 + 7*z^4)*H[-1, -1, -1, 0, 1, 0, z])/((-1 + z)*z) - 
  (98304*(2 + z)*(1 + z + z^2)*H[-1, -1, -1, 0, 1, 1, z])/z - (1024*(232 - 702*z - 131*z^2 + 405*z^3 + 148*z^4)*H[-1, -1, 0, -1, 0, 0, z])/((-1 + z)*z) - 
  (16384*(18 - 21*z - 5*z^2 - z^3 + 5*z^4)*H[-1, -1, 0, -1, 0, 1, z])/((-1 + z)*z) - (8192*(18 - 21*z - 5*z^2 - z^3 + 5*z^4)*H[-1, -1, 0, -1, 1, 0, z])/((-1 + z)*z) - 
  (1024*(360 - 638*z - 131*z^2 + 277*z^3 + 84*z^4)*H[-1, -1, 0, 0, -1, 0, z])/(3*(-1 + z)*z) + (2048*(372 - 1217*z - 305*z^2 + 832*z^3 + 270*z^4)*H[-1, -1, 0, 0, 0, 0, z])/(3*(-1 + z)*z) - 
  (512*(256 - 1148*z - 95*z^2 + 539*z^3 + 256*z^4)*H[-1, -1, 0, 0, 0, 1, z])/((-1 + z)*z) - (1024*(88 - 372*z - z^2 + 161*z^3 + 44*z^4)*H[-1, -1, 0, 0, 1, 0, z])/((-1 + z)*z) - 
  (8192*(22 - 41*z + 2*z^2 - 4*z^3 + 5*z^4)*H[-1, -1, 0, 0, 1, 1, z])/((-1 + z)*z) - (8192*(18 - 21*z - 5*z^2 - z^3 + 5*z^4)*H[-1, -1, 0, 1, -1, 0, z])/((-1 + z)*z) - 
  (512*(96 - 1172*z + 89*z^2 + 603*z^3 + 96*z^4)*H[-1, -1, 0, 1, 0, 0, z])/(3*(-1 + z)*z) - (8192*(6 - 23*z + z^2 + 3*z^3 + 5*z^4)*H[-1, -1, 0, 1, 0, 1, z])/((-1 + z)*z) - 
  (8192*(6 - 23*z + z^2 + 3*z^3 + 5*z^4)*H[-1, -1, 0, 1, 1, 0, z])/((-1 + z)*z) + (49152*(2 + z)*(1 + z + z^2)*H[-1, -1, 0, 1, 1, 1, z])/z + 
  (512*(384 - 1211*z - 305*z^2 + 820*z^3 + 264*z^4)*H[-1, 0, -1, 0, 0, 0, z])/(3*(-1 + z)*z) - (1024*(408 - 1048*z - 167*z^2 + 459*z^3 + 204*z^4)*H[-1, 0, -1, 0, 0, 1, z])/(3*(-1 + z)*z) - 
  (512*(96 - 360*z - 25*z^2 + 177*z^3 + 48*z^4)*H[-1, 0, -1, 0, 1, 0, z])/((-1 + z)*z) - (8192*(12 - 20*z + z^2 - 3*z^3 + 2*z^4)*H[-1, 0, -1, 0, 1, 1, z])/((-1 + z)*z) - 
  (512*(288 - 1084*z - 239*z^2 + 651*z^3 + 288*z^4)*H[-1, 0, 0, -1, 0, 1, z])/(3*(-1 + z)*z) - (640*(-64 - 632*z + 135*z^2 + 177*z^3 + 192*z^4)*H[-1, 0, 0, 0, 0, 0, z])/(3*(-1 + z)*z) - 
  (512*(-240 + 680*z + 261*z^2 - 1157*z^3 + 72*z^4)*H[-1, 0, 0, 0, 0, 1, z])/(3*(-1 + z)*z) + (1024*(120 - 329*z - 41*z^2 + 286*z^3 + 12*z^4)*H[-1, 0, 0, 0, 1, 0, z])/(3*(-1 + z)*z) + 
  (2048*(-40 + 133*z + 115*z^2 + 40*z^3)*H[-1, 0, 0, 0, 1, 1, z])/z + (256*(160 - 160*z - 99*z^2 + 259*z^3 + 32*z^4)*H[-1, 0, 0, 1, 0, 0, z])/(3*(-1 + z)*z) + 
  (4096*(-10 + 36*z + 24*z^2 + 5*z^3)*H[-1, 0, 0, 1, 0, 1, z])/z + (4096*(30 - 133*z + 36*z^2 + 40*z^3 + 15*z^4)*H[-1, 0, 0, 1, 1, 0, z])/(3*(-1 + z)*z) - 
  (8192*(10 - 17*z - 3*z^2 + z^3)*H[-1, 0, 0, 1, 1, 1, z])/z - (256*(-796 + 115*z + 297*z^2 + 96*z^3)*H[-1, 0, 1, 0, 0, 0, z])/(3*(-1 + z)) + (2048*(113 + 59*z)*H[-1, 0, 1, 0, 0, 1, z])/3 + 
  (4096*(-59 + 27*z + 20*z^2)*H[-1, 0, 1, 0, 1, 0, z])/(3*(-1 + z)) + 8192*(16 + 9*z + 2*z^2)*H[-1, 0, 1, 0, 1, 1, z] + (2048*(-143 + 54*z + 17*z^2)*H[-1, 0, 1, 1, 0, 0, z])/(3*(-1 + z)) + 
  (8192*(-20 + 7*z + 3*z^2 + 2*z^3)*H[-1, 0, 1, 1, 0, 1, z])/(-1 + z) + (8192*(-22 + 7*z + z^2 + 2*z^3)*H[-1, 0, 1, 1, 1, 0, z])/(-1 + z) + 
  (128*(128 + 1785*z - 837*z^2 - 2676*z^3 + 64*z^4)*H[0, 0, 0, 0, 0, 1, z])/(3*(-1 + z)*z) + (128*(-448 + 6537*z + 1152*z^2 - 10121*z^3 + 192*z^4)*H[0, 0, 0, 0, 1, 1, z])/(3*(-1 + z)*z) + 
  (128*(128 + 1020*z + 69*z^2 - 2561*z^3 + 192*z^4)*H[0, 0, 0, 1, 0, 1, z])/(3*(-1 + z)*z) - (256*(1248 - 4663*z + 1578*z^2 - 563*z^3 + 96*z^4)*H[0, 0, 0, 1, 1, 1, z])/(3*(-1 + z)*z) - 
  (512*(304 - 1168*z + 243*z^2 + 237*z^3)*H[0, 0, 1, 0, 1, 1, z])/(3*(-1 + z)*z) + (256*(-32 + 211*z - 279*z^2 + 676*z^3)*H[0, 0, 1, 1, 0, 1, z])/(3*(-1 + z)*z) + 
  (4096*(24 + 58*z + 45*z^2 - 7*z^3 + 24*z^4)*H[0, 0, 1, 1, 1, 1, z])/(3*(-1 + z)*z) + (1024*(24 + 161*z + 103*z^3)*H[0, 1, 0, 1, 1, 1, z])/(3*(-1 + z)*z) - (4096*(-4 + 9*z)*H[0, 1, 1, 1, 1, 1, z])/z + 
  (28672*(1 + z)*H[1, -1, -1, 0, 1, 0, 1 - z])/3 + (57344*(1 + z)*H[1, -1, -1, 1, 0, 0, 1 - z])/3 + (14336*(1 + z)*H[1, -1, 0, -1, 1, 0, 1 - z])/3 + (14336*(1 + z)*H[1, -1, 0, 0, 1, 0, 1 - z])/3 + 
  (28672*(1 + z)*H[1, -1, 0, 1, 0, 0, 1 - z])/3 + (28672*(1 + z)*H[1, -1, 1, -1, 0, 0, 1 - z])/3 + (14336*(1 + z)*H[1, -1, 1, 0, -1, 0, 1 - z])/3 + 14336*(1 + z)*H[1, -1, 1, 0, 0, 0, 1 - z] + 
  (28672*(1 + z)*H[1, -1, 1, 0, 1, 0, 1 - z])/3 - (28672*(1 + z)*H[1, 0, -1, -1, -1, 0, 1 - z])/3 - (57344*(1 + z)*H[1, 0, -1, -1, 0, 0, 1 - z])/3 - 28672*(1 + z)*H[1, 0, -1, 0, 0, 0, 1 - z] - 
  (14336*(1 + z)*H[1, 0, -1, 1, 0, 0, 1 - z])/3 - (28672*(1 + z)*H[1, 0, 0, -1, -1, 0, 1 - z])/3 - (57344*(1 + z)*H[1, 0, 0, -1, 0, 0, 1 - z])/3 - (28672*(1 + z)*H[1, 0, 0, 0, -1, 0, 1 - z])/3 + 
  (14336*(1 + z)*H[1, 0, 1, 0, -1, 0, 1 - z])/3 + (57344*(1 + z)*H[1, 1, -1, -1, 0, 0, 1 - z])/3 + (28672*(1 + z)*H[1, 1, -1, 0, -1, 0, 1 - z])/3 + 28672*(1 + z)*H[1, 1, -1, 0, 0, 0, 1 - z] + 
  (28672*(1 + z)*H[1, 1, -1, 0, 1, 0, 1 - z])/3 - (57344*(1 + z)*H[1, 1, -1, 1, 0, 0, 1 - z])/3 + 14336*(1 + z)*H[1, 1, 0, -1, -1, 0, 1 - z] + 28672*(1 + z)*H[1, 1, 0, -1, 0, 0, 1 - z] + 
  (28672*(1 + z)*H[1, 1, 0, -1, 1, 0, 1 - z])/3 + 14336*(1 + z)*H[1, 1, 0, 0, -1, 0, 1 - z] - (57344*(1 + z)*H[1, 1, 0, 0, 1, -1, 1 - z])/3 - (57344*(1 + z)*H[1, 1, 0, 1, -1, 0, 1 - z])/3 - 
  (57344*(1 + z)*H[1, 1, 0, 1, 0, -1, 1 - z])/3 - 57344*(1 + z)*H[1, 1, 1, -1, 0, 0, 1 - z] - (171520*(1 + z)*H[1, 1, 1, 0, -1, 0, 1 - z])/3 - 57344*(1 + z)*H[1, 1, 1, 0, 0, -1, 1 - z]};

c[6,6,z] = {184756/243 + (594944*z2^2)/135 - (16384*z2^3)/7 + 
  z2*(-34261696/3645 - (458752*z3)/9) + (200704*z3)/9 + (131072*z3^2)/9 + 
  (917504*z5)/15, (15200192/3645 + (114688*z2^2)/15 + 
    z2*(-100352/3 - (131072*z3)/3) + (4759552*z3)/81 + (262144*z5)/5)/(1 - z) - 
  ((68523392/3645 - (2379776*z2)/27 + (32768*z2^2)/5 + (917504*z3)/9)*H[1, z])/
   (1 - z) + ((100352/3 - (229376*z2)/3 + (131072*z3)/3)*H[1, z]^2)/(1 - z) - 
  ((2379776/81 - (65536*z2)/3)*H[1, z]^3)/(1 - z) + 
  (114688*H[1, z]^4)/(9*(1 - z)) - (32768*H[1, z]^5)/(15*(1 - z)), 
 (2697728 - 64042317*z - 27158835*z^2 - 2697728*z^3)/(21870*z) - 
  (128*(-18413 + 749*z^2)*z5)/(45*(-1 + z)) + 
  ((-38912 + 2902491*z + 9378768*z^2 + 22771477*z^3 - 752128*z^4)*H[0, z])/
   (3645*(-1 + z)*z) + (2*(-2048 - 412595*z - 1543722*z^2 - 1498915*z^3 + 
     70400*z^4)*H[0, z]^2)/(1215*(-1 + z)*z) + 
  (8*(9591 + 111684*z + 47397*z^2 + 17248*z^3)*H[0, z]^3)/(1215*(-1 + z)) + 
  ((-187 - 19482*z - 15083*z^2 - 8256*z^3)*H[0, z]^4)/(405*(-1 + z)) + 
  (2*(71 + 953*z^2)*H[0, z]^5)/(675*(-1 + z)) + 
  ((-16*(-49440 - 2727529*z - 1555183*z^2 + 49440*z^3))/(3645*z) + 
    (16*(2496 - 158233*z - 535246*z^2 - 158233*z^3 + 2496*z^4)*H[0, z])/
     (405*(-1 + z)*z) + (256*(663 + 3469*z + 14976*z^2 + 3469*z^3 + 663*z^4)*
      H[0, z]^2)/(405*(-1 + z)*z) - 
    (64*(172 + 1237*z + 1662*z^2 + 1237*z^3 + 172*z^4)*H[0, z]^3)/
     (135*(-1 + z)*z) + (2048*(1 + z^2)*H[0, z]^4)/(45*(-1 + z)))*H[1, z] + 
  ((16*(-2496 - 690983*z - 155737*z^2 + 2496*z^3))/(405*z) + 
    (256*(663 + 3469*z + 14976*z^2 + 3469*z^3 + 663*z^4)*H[0, z])/
     (135*(-1 + z)*z) - (128*(172 + 1237*z + 1662*z^2 + 1237*z^3 + 172*z^4)*
      H[0, z]^2)/(45*(-1 + z)*z) + (4096*(1 + z^2)*H[0, z]^3)/(9*(-1 + z)))*
   H[1, z]^2 + ((512*(-663 + 19108*z + 4132*z^2 + 663*z^3))/(405*z) - 
    (256*(172 + 1237*z + 1662*z^2 + 1237*z^3 + 172*z^4)*H[0, z])/
     (45*(-1 + z)*z) + (16384*(1 + z^2)*H[0, z]^2)/(9*(-1 + z)))*H[1, z]^3 + 
  ((-128*(-172 + 3071*z + 1409*z^2 + 172*z^3))/(45*z) + 
    (8192*(1 + z^2)*H[0, z])/(3*(-1 + z)))*H[1, z]^4 + 
  (16384*(1 + z)*H[1, z]^5)/15 + 
  z2^2*((-64*(-87833 + 86562*z + 112967*z^2 + 22704*z^3))/(675*(-1 + z)) + 
    (128*(-251 + 2939*z^2)*H[0, z])/(75*(-1 + z)) + 
    (32768*(1 + 4*z^2)*H[1, z])/(15*(-1 + z))) + 
  ((64*(1 + z)*(4528 - 67895*z + 4528*z^2))/(1215*z) + 
    (32*(-8624 - 3471*z + 119808*z^2 + 58975*z^3 + 19232*z^4)*H[0, z])/
     (405*(-1 + z)*z) - (64*(-172 - 399*z + 1662*z^2 + 2873*z^3 + 516*z^4)*
      H[0, z]^2)/(45*(-1 + z)*z) + (128*(-9 + 73*z^2)*H[0, z]^3)/
     (15*(-1 + z)) + ((-256*(172 + 1237*z + 1662*z^2 + 1237*z^3 + 172*z^4)*
        H[0, z])/(45*(-1 + z)*z) + (8192*(1 + z^2)*H[0, z]^2)/(3*(-1 + z)))*
     H[1, z] + (16384*(1 + z^2)*H[0, z]*H[1, z]^2)/(3*(-1 + z)))*H[0, 1, z] + 
  ((-128*(172 + 1237*z + 1662*z^2 + 1237*z^3 + 172*z^4))/(45*(-1 + z)*z) + 
    (256*(37 + 283*z^2)*H[0, z])/(15*(-1 + z)) + (16384*(1 + z^2)*H[1, z])/
     (3*(-1 + z)))*H[0, 1, z]^2 + 
  z3*((-32*(-718657 + 231492*z + 87469*z^2 + 27856*z^3))/(405*(-1 + z)) + 
    (64*(-1511 + 12234*z + 12029*z^2 + 4128*z^3)*H[0, z])/(135*(-1 + z)) - 
    (64*(19 + 749*z^2)*H[0, z]^2)/(45*(-1 + z)) + 
    ((512*(172 - 7723*z + 1662*z^2 + 1237*z^3 + 172*z^4))/(45*(-1 + z)*z) - 
      (16384*(1 + z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] - 
    (32768*(-3 + z^2)*H[1, z]^2)/(3*(-1 + z)) - 
    (1024*(-43 + 203*z^2)*H[0, 1, z])/(15*(-1 + z))) + 
  ((-32*(-6640 + 23539*z + 247740*z^2 + 85985*z^3 + 21216*z^4))/
     (405*(-1 + z)*z) + (64*(-344 + 1559*z + 2570*z^2 + 4831*z^3 + 344*z^4)*
      H[0, z])/(45*(-1 + z)*z) - (16384*(1 + z^2)*H[0, z]^2)/(45*(-1 + z)) + 
    ((512*(172 + 1237*z + 1662*z^2 + 1237*z^3 + 172*z^4))/(45*(-1 + z)*z) - 
      (16384*(1 + z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] - 
    (32768*(1 + z^2)*H[1, z]^2)/(3*(-1 + z)) - 
    (1024*(-43 + 203*z^2)*H[0, 1, z])/(15*(-1 + z)))*H[0, 0, 1, z] + 
  ((64*(1 + z)*(13928 + 31223*z + 13928*z^2))/(405*z) - 
    (256*(-688 - 3691*z - 1662*z^2 + 1217*z^3 + 344*z^4)*H[0, z])/
     (45*(-1 + z)*z) + (512*(-203 + 43*z^2)*H[0, z]^2)/(15*(-1 + z)) - 
    (32768*(1 + z^2)*H[0, z]*H[1, z])/(3*(-1 + z)) - 
    (32768*(1 + z^2)*H[0, 1, z])/(3*(-1 + z)))*H[0, 1, 1, z] + 
  z2*((-16*(10624 - 2326417*z - 720679*z^2 + 25600*z^3))/(1215*z) + 
    (256*(-7823 + 2063*z^2)*z3)/(45*(-1 + z)) - 
    (32*(25023 + 231492*z + 87469*z^2 + 27856*z^3)*H[0, z])/(405*(-1 + z)) + 
    (32*(-1511 + 12234*z + 12029*z^2 + 4128*z^3)*H[0, z]^2)/(135*(-1 + z)) - 
    (64*(19 + 749*z^2)*H[0, z]^3)/(135*(-1 + z)) + 
    ((-512*(-663 + 19108*z + 4132*z^2 + 663*z^3))/(135*z) + 
      (512*(172 + 1237*z + 1662*z^2 + 1237*z^3 + 172*z^4)*H[0, z])/
       (45*(-1 + z)*z) - (8192*(1 + z^2)*H[0, z]^2)/(3*(-1 + z)))*H[1, z] + 
    ((256*(-172 + 3071*z + 1409*z^2 + 172*z^3))/(15*z) - 
      (32768*(1 + z^2)*H[0, z])/(3*(-1 + z)))*H[1, z]^2 - 
    (32768*(1 + z)*H[1, z]^3)/3 + 
    ((256*(-344 - 1217*z + 1662*z^2 + 3691*z^3 + 688*z^4))/(45*(-1 + z)*z) - 
      (1024*(-43 + 203*z^2)*H[0, z])/(15*(-1 + z)) - (32768*(1 + z^2)*H[1, z])/
       (3*(-1 + z)))*H[0, 1, z] + (512*(37 + 283*z^2)*H[0, 0, 1, z])/
     (15*(-1 + z)) - (1024*(-529 + 209*z^2)*H[0, 1, 1, z])/(15*(-1 + z))) + 
  ((256*(-258 + 2812*z + 1681*z^2 + 774*z^3))/(135*z) - 
    (128*(-727 + 1495*z^2)*H[0, z])/(45*(-1 + z)))*H[0, 0, 0, 1, z] + 
  ((128*(1376 + 5563*z + 6317*z^2 + 688*z^3))/(45*z) - 
    (512*(-209 + 529*z^2)*H[0, z])/(15*(-1 + z)))*H[0, 0, 1, 1, z] + 
  ((-1024*(1 + z)*(86 + 409*z + 86*z^2))/(15*z) + 
    (1024*(-209 + 529*z^2)*H[0, z])/(15*(-1 + z)))*H[0, 1, 1, 1, z] + 
  (128*(-363 + 875*z^2)*H[0, 0, 0, 0, 1, z])/(15*(-1 + z)) + 
  (256*(-397 + 2701*z^2)*H[0, 0, 0, 1, 1, z])/(9*(-1 + z)) + 
  (2048*(-43 + 203*z^2)*H[0, 0, 1, 0, 1, z])/(15*(-1 + z)) + 
  (1024*(1009 + 271*z^2)*H[0, 0, 1, 1, 1, z])/(15*(-1 + z)) + 
  (65536*(1 + z^2)*H[0, 1, 0, 1, 1, z])/(3*(-1 + z)) + 
  (251904*(1 + z)*H[0, 1, 1, 1, 1, z])/5};

c[6,5,z] = {-8606986/1215 + (282624*z2^3)/35 + z2^2*(-4253696/135 - (581632*z3)/15) - (1223392*z3)/9 + (557056*z3^2)/9 - (3080192*z5)/15 + z2*(265885456/3645 + (3623936*z3)/27 + (262144*z5)/5), 
 (-26509600/729 - (3141632*z2^2)/45 + (32768*z2^3)/5 - (20890624*z3)/81 + 65536*z3^2 + z2*(273867392/1215 + (16384*z3)/3) - (262144*z5)/5)/(1 - z) - 
  ((-539939072/3645 - (606208*z2^2)/5 + z2*(12950528/27 - (32768*z3)/3) - (628736*z3)/3)*H[1, z])/(1 - z) + ((-2029568/9 + (2707456*z2)/9 - 65536*z2^2 + (212992*z3)/3)*H[1, z]^2)/(1 - z) - 
  ((-12498944/81 + (180224*z2)/3 + 32768*z3)*H[1, z]^3)/(1 - z) + ((-385024/9 + (32768*z2)/3)*H[1, z]^4)/(1 - z) + (32768*H[1, z]^5)/(15*(1 - z)), 
 (-25424512 - 855030045*z + 1622505885*z^2 + 53236672*z^3)/(21870*z) + (1024*(-2783 + 3903*z^2)*z2^3)/(525*(-1 + z)) + (512*(1989 + 571*z^2)*z3^2)/(15*(-1 + z)) + 
  ((238336 + 83842774*z + 362670153*z^2 - 776314287*z^3 + 16817856*z^4)*H[0, z])/(3645*(-1 + z)*z) + (2*(18432 + 9162173*z + 24569283*z^2 + 7795344*z^3 + 177936*z^4)*H[0, z]^2)/(1215*(-1 + z)*z) - 
  (8*(1024 + 155679*z + 3449955*z^2 + 314342*z^3 + 245080*z^4)*H[0, z]^3)/(1215*(-1 + z)*z) + ((116647 + 1317516*z + 633165*z^2 + 158336*z^3)*H[0, z]^4)/(405*(-1 + z)) - 
  (2*(-3164 + 71481*z + 78179*z^2 + 19648*z^3)*H[0, z]^5)/(675*(-1 + z)) + (4*(71 + 953*z^2)*H[0, z]^6)/(225*(-1 + z)) + 
  ((8*(-328472 + 14525353*z - 84024521*z^2 + 2335256*z^3))/(3645*z) + (8*(187128 - 7544455*z + 57112854*z^2 - 7869607*z^3 + 349704*z^4)*H[0, z])/(1215*(-1 + z)*z) - 
    (8*(174712 + 1220925*z + 6723126*z^2 + 1051005*z^3 + 259672*z^4)*H[0, z]^2)/(405*(-1 + z)*z) + (64*(9576 + 96275*z + 177018*z^2 + 96275*z^3 + 9576*z^4)*H[0, z]^3)/(405*(-1 + z)*z) - 
    (32*(1228 + 10605*z + 13518*z^2 + 10605*z^3 + 1228*z^4)*H[0, z]^4)/(135*(-1 + z)*z) + (4096*(1 + z^2)*H[0, z]^5)/(15*(-1 + z)))*H[1, z] + 
  ((8*(-101736 + 14792263*z - 3430135*z^2 + 155928*z^3))/(405*z) - (64*(67509 + 197360*z + 1550322*z^2 + 133640*z^3 + 99369*z^4)*H[0, z])/(405*(-1 + z)*z) + 
    (32*(13536 + 270395*z + 206538*z^2 + 270395*z^3 + 13536*z^4)*H[0, z]^2)/(135*(-1 + z)*z) - (128*(260 + 2863*z + 3642*z^2 + 2863*z^3 + 260*z^4)*H[0, z]^3)/(27*(-1 + z)*z) + 
    (8192*(1 + z^2)*H[0, z]^4)/(3*(-1 + z)))*H[1, z]^2 + ((-32*(-89996 + 1736383*z + 174097*z^2 + 132476*z^3))/(405*z) + (512*(7 + 25828*z - 8250*z^2 + 25828*z^3 + 7*z^4)*H[0, z])/(135*(-1 + z)*z) - 
    (128*(772 + 26207*z + 33402*z^2 + 26207*z^3 + 772*z^4)*H[0, z]^2)/(135*(-1 + z)*z) + (32768*(1 + z^2)*H[0, z]^3)/(3*(-1 + z)))*H[1, z]^3 + 
  ((-512*(-323 - 285*z - 10995*z^2 + 323*z^3))/(135*z) + (128*(796 - 4599*z - 5994*z^2 - 4599*z^3 + 796*z^4)*H[0, z])/(45*(-1 + z)*z) + (16384*(1 + z^2)*H[0, z]^2)/(-1 + z))*H[1, z]^4 + 
  ((512*(-124 - 189*z - 3*z^2 + 124*z^3))/(45*z) + (32768*(1 + z^2)*H[0, z])/(5*(-1 + z)))*H[1, z]^5 + 
  z5*((32*(-73999 + 126534*z + 178761*z^2 + 20608*z^3))/(45*(-1 + z)) - (64*(-1279 + 15359*z^2)*H[0, z])/(15*(-1 + z)) - (98304*(1 + z^2)*H[1, z])/(-1 + z)) + 
  ((8*(98152 - 1101979*z - 1505861*z^2 + 106328*z^3))/(405*z) - (128*(-20863 + 184934*z + 90396*z^2 - 183721*z^3 + 66414*z^4)*H[0, z])/(405*(-1 + z)*z) + 
    (16*(-25024 - 96455*z - 104028*z^2 + 535363*z^3 + 17824*z^4)*H[0, z]^2)/(135*(-1 + z)*z) - (128*(-960 - 5188*z + 6891*z^2 + 15981*z^3 + 1372*z^4)*H[0, z]^3)/(135*(-1 + z)*z) + 
    (256*(-9 + 73*z^2)*H[0, z]^4)/(5*(-1 + z)) + ((-128*(5616 - 77845*z + 147498*z^2 - 77845*z^3 + 5616*z^4)*H[0, z])/(135*(-1 + z)*z) + (128*(188 - 847*z - 1050*z^2 - 847*z^3 + 188*z^4)*H[0, z]^2)/
       (9*(-1 + z)*z) + (16384*(1 + z^2)*H[0, z]^3)/(-1 + z))*H[1, z] + ((256*(1828 + 2423*z + 3018*z^2 + 2423*z^3 + 1828*z^4)*H[0, z])/(45*(-1 + z)*z) + (32768*(1 + z^2)*H[0, z]^2)/(-1 + z))*H[1, z]^2)*
   H[0, 1, z] + ((-64*(5616 - 77845*z + 147498*z^2 - 77845*z^3 + 5616*z^4))/(135*(-1 + z)*z) + (256*(-268 - 473*z - 690*z^2 - 477*z^3 + 1828*z^4)*H[0, z])/(45*(-1 + z)*z) + 
    (512*(37 + 283*z^2)*H[0, z]^2)/(5*(-1 + z)) + ((256*(1828 + 2423*z + 3018*z^2 + 2423*z^3 + 1828*z^4))/(45*(-1 + z)*z) + (32768*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z])*H[0, 1, z]^2 + 
  z2^2*((-32*(4736 + 1818185*z + 682524*z^2 - 2725285*z^3 + 250240*z^4))/(675*(-1 + z)*z) + (128*(-37270 - 70833*z - 107321*z^2 + 19840*z^3)*H[0, z])/(225*(-1 + z)) + 
    (4096*(1 + 469*z^2)*H[0, z]^2)/(75*(-1 + z)) + ((4096*(124 + 1175*z - 546*z^2 - 157*z^3 + 124*z^4))/(45*(-1 + z)*z) + (753664*(1 + z^2)*H[0, z])/(15*(-1 + z)))*H[1, z] + 
    (16384*(-3 + z^2)*H[1, z]^2)/(-1 + z) - (16384*(3 + 19*z^2)*H[0, 1, z])/(15*(-1 + z))) + 
  ((8*(-121424 + 1833353*z - 94678*z^2 - 503811*z^3 + 349600*z^4))/(135*(-1 + z)*z) - (64*(-7664 + 80265*z - 162306*z^2 + 239833*z^3 + 13712*z^4)*H[0, z])/(135*(-1 + z)*z) + 
    (32*(-2768 - 8525*z + 23646*z^2 + 44063*z^3 + 9248*z^4)*H[0, z]^2)/(45*(-1 + z)*z) - (32768*(1 + z^2)*H[0, z]^3)/(15*(-1 + z)) + 
    ((256*(5616 - 77845*z + 147498*z^2 - 77845*z^3 + 5616*z^4))/(135*(-1 + z)*z) - (256*(188 - 847*z - 1050*z^2 - 847*z^3 + 188*z^4)*H[0, z])/(9*(-1 + z)*z) - (32768*(1 + z^2)*H[0, z]^2)/(-1 + z))*
     H[1, z] + ((-512*(1828 + 2423*z + 3018*z^2 + 2423*z^3 + 1828*z^4))/(45*(-1 + z)*z) - (65536*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z]^2 + 
    ((-256*(-2012 + 2343*z + 2490*z^2 + 2327*z^3 + 6372*z^4))/(45*(-1 + z)*z) - (2048*(-43 + 203*z^2)*H[0, z])/(5*(-1 + z)))*H[0, 1, z])*H[0, 0, 1, z] + 
  ((-128*(68309 - 361051*z - 293695*z^2 + 101105*z^3))/(405*z) + (256*(2628 - 134831*z + 66342*z^2 + 66505*z^3 + 876*z^4)*H[0, z])/(135*(-1 + z)*z) - 
    (256*(176 - 12660*z - 2361*z^2 + 8513*z^3 + 412*z^4)*H[0, z]^2)/(45*(-1 + z)*z) + (1024*(-203 + 43*z^2)*H[0, z]^3)/(5*(-1 + z)) + 
    ((-512*(1828 + 2423*z + 3018*z^2 + 2423*z^3 + 1828*z^4)*H[0, z])/(45*(-1 + z)*z) - (65536*(1 + z^2)*H[0, z]^2)/(-1 + z))*H[1, z] + 
    ((-512*(1828 + 2423*z + 3018*z^2 + 2423*z^3 + 1828*z^4))/(45*(-1 + z)*z) - (65536*(1 + z^2)*H[0, z])/(-1 + z))*H[0, 1, z])*H[0, 1, 1, z] + 
  z3*((16*(3712 - 5559699*z + 4997772*z^2 - 2458753*z^3 + 822408*z^4))/(405*(-1 + z)*z) - (32*(-448 - 43741*z + 445608*z^2 + 385765*z^3 + 6896*z^4)*H[0, z])/(135*(-1 + z)*z) + 
    (32*(3647 + 35172*z + 52117*z^2 + 2120*z^3)*H[0, z]^2)/(45*(-1 + z)) - (128*(-137 + 2217*z^2)*H[0, z]^3)/(45*(-1 + z)) + 
    ((64*(7304 + 67205*z + 280902*z^2 - 374875*z^3 + 7304*z^4))/(135*(-1 + z)*z) + (128*(212 + 5387*z + 6978*z^2 + 5387*z^3 + 212*z^4)*H[0, z])/(9*(-1 + z)*z) - (81920*(1 + z^2)*H[0, z]^2)/(3*(-1 + z)))*
     H[1, z] + ((-128*(4372 - 33733*z - 12318*z^2 - 8773*z^3 + 4372*z^4))/(45*(-1 + z)*z) - (155648*(1 + z^2)*H[0, z])/(3*(-1 + z)))*H[1, z]^2 - (16384*(7 + z^2)*H[1, z]^3)/(3*(-1 + z)) + 
    ((-128*(-1084 + 17341*z + 4980*z^2 - 8001*z^3 + 9804*z^4))/(45*(-1 + z)*z) - (256*(-229 + 485*z^2)*H[0, z])/(3*(-1 + z)) + (32768*(1 + z^2)*H[1, z])/(-1 + z))*H[0, 1, z] + 
    (256*(-1967 + 2607*z^2)*H[0, 0, 1, z])/(15*(-1 + z)) - (512*(1813 + 107*z^2)*H[0, 1, 1, z])/(15*(-1 + z))) + 
  ((16*(18432 - 762837*z + 138711*z^2 + 117568*z^3))/(135*z) - (128*(-848 + 1427*z + 7845*z^2 + 11184*z^3 + 6504*z^4)*H[0, z])/(45*(-1 + z)*z) - (256*(-727 + 1495*z^2)*H[0, z]^2)/(15*(-1 + z)))*
   H[0, 0, 0, 1, z] + ((64*(22048 - 216441*z - 481437*z^2 + 7024*z^3))/(135*z) - (128*(-1664 + 14409*z - 114*z^2 - 6839*z^3 + 1888*z^4)*H[0, z])/(15*(-1 + z)*z) - 
    (1024*(-209 + 529*z^2)*H[0, z]^2)/(5*(-1 + z)))*H[0, 0, 1, 1, z] + ((-128*(4408 - 113343*z - 123219*z^2 + 7224*z^3))/(45*z) + (1024*(-418 + 8341*z + 1113*z^2 - 6050*z^3 + 2774*z^4)*H[0, z])/
     (45*(-1 + z)*z) + (2048*(-209 + 529*z^2)*H[0, z]^2)/(5*(-1 + z)))*H[0, 1, 1, 1, z] + 
  z2*((-16*(-11968 + 20561629*z - 7437965*z^2 + 399976*z^3))/(1215*z) + (16*(10048 + 1258461*z + 6836886*z^2 - 1587787*z^3 + 789592*z^4)*H[0, z])/(405*(-1 + z)*z) - 
    (16*(-9423 + 756030*z + 497257*z^2 + 39336*z^3)*H[0, z]^2)/(135*(-1 + z)) + (32*(1715 + 52830*z + 69919*z^2 + 7632*z^3)*H[0, z]^3)/(135*(-1 + z)) - (16*(-299 + 5675*z^2)*H[0, z]^4)/(45*(-1 + z)) + 
    ((16*(-518776 + 10669815*z + 1216425*z^2 + 773656*z^3))/(405*z) - (256*(2717 + 118703*z + 42480*z^2 + 118703*z^3 + 2717*z^4)*H[0, z])/(135*(-1 + z)*z) + 
      (128*(1908 + 23363*z + 31698*z^2 + 23363*z^3 + 1908*z^4)*H[0, z]^2)/(45*(-1 + z)*z) - (118784*(1 + z^2)*H[0, z]^3)/(9*(-1 + z)))*H[1, z] + 
    ((128*(-8018 - 48351*z - 268929*z^2 + 8018*z^3))/(135*z) - (128*(532 - 36613*z - 52638*z^2 - 36613*z^3 + 532*z^4)*H[0, z])/(45*(-1 + z)*z) - (49152*(1 + z^2)*H[0, z]^2)/(-1 + z))*H[1, z]^2 + 
    ((-256*(-2284 - 8913*z - 1647*z^2 + 2284*z^3))/(45*z) - (49152*(1 + z^2)*H[0, z])/(-1 + z))*H[1, z]^3 - (16384*(1 + z)*H[1, z]^4)/3 + 
    z3*((64*(-27839 - 36306*z - 73007*z^2 + 25792*z^3))/(45*(-1 + z)) + (128*(101 + 10779*z^2)*H[0, z])/(15*(-1 + z)) + (16384*(15 + 13*z^2)*H[1, z])/(3*(-1 + z))) + 
    ((32*(-5048 + 404585*z + 649248*z^2 - 1103497*z^3 + 66872*z^4))/(135*(-1 + z)*z) - (128*(1672 + 27275*z - 6834*z^2 - 34033*z^3 + 4880*z^4)*H[0, z])/(45*(-1 + z)*z) - 
      (256*(-319 + 959*z^2)*H[0, z]^2)/(5*(-1 + z)) + ((-512*(1828 + 2423*z + 3018*z^2 + 2423*z^3 + 1828*z^4))/(45*(-1 + z)*z) - (16384*(1 + z^2)*H[0, z])/(3*(-1 + z)))*H[1, z] + 
      (32768*(1 + z^2)*H[1, z]^2)/(-1 + z))*H[0, 1, z] + (512*(-377 + 1017*z^2)*H[0, 1, z]^2)/(15*(-1 + z)) + 
    ((-64*(944 - 61025*z + 16386*z^2 + 19631*z^3 + 4864*z^4))/(45*(-1 + z)*z) + (256*(-349 + 1053*z^2)*H[0, z])/(3*(-1 + z)) - (32768*(1 + z^2)*H[1, z])/(3*(-1 + z)))*H[0, 0, 1, z] + 
    ((-1024*(-553 + 599*z - 381*z^2 - 1110*z^3 + 293*z^4))/(9*(-1 + z)*z) - (512*(-2187 + 1867*z^2)*H[0, z])/(15*(-1 + z)) - (65536*(1 + z^2)*H[1, z])/(-1 + z))*H[0, 1, 1, z] - 
    (128*(-5909 + 13589*z^2)*H[0, 0, 0, 1, z])/(15*(-1 + z)) - (512*(17 + 111*z^2)*H[0, 0, 1, 1, z])/(-1 + z) + (1024*(-91 + 731*z^2)*H[0, 1, 1, 1, z])/(5*(-1 + z))) + 
  ((32*(-1248 + 43279*z + 51690*z^2 + 89159*z^3 + 26016*z^4))/(45*(-1 + z)*z) + (256*(-363 + 875*z^2)*H[0, z])/(5*(-1 + z)))*H[0, 0, 0, 0, 1, z] + 
  ((128*(-25376 + 64495*z + 18636*z^2 + 23845*z^3 + 56640*z^4))/(45*(-1 + z)*z) + (512*(-397 + 2701*z^2)*H[0, z])/(3*(-1 + z)))*H[0, 0, 0, 1, 1, z] + 
  ((512*(-2012 + 2343*z + 2490*z^2 + 2327*z^3 + 6372*z^4))/(45*(-1 + z)*z) + (4096*(-43 + 203*z^2)*H[0, z])/(5*(-1 + z)))*H[0, 0, 1, 0, 1, z] + 
  ((512*(13412 - 3647*z + 16242*z^2 + 14653*z^3 + 5420*z^4))/(45*(-1 + z)*z) + (2048*(1009 + 271*z^2)*H[0, z])/(5*(-1 + z)))*H[0, 0, 1, 1, 1, z] + 
  ((1024*(1828 + 2423*z + 3018*z^2 + 2423*z^3 + 1828*z^4))/(45*(-1 + z)*z) + (131072*(1 + z^2)*H[0, z])/(-1 + z))*H[0, 1, 0, 1, 1, z] + 
  ((1024*(1332 - 1159*z - 895*z^2 + 1684*z^3))/(15*z) + (1511424*(1 + z)*H[0, z])/5)*H[0, 1, 1, 1, 1, z] - (128*(107 + 149*z^2)*H[0, 0, 0, 0, 0, 0, z])/(15*(-1 + z)) - 
  (64*(911 + 2929*z^2)*H[0, 0, 0, 0, 0, 1, z])/(15*(-1 + z)) - (128*(-765 + 6781*z^2)*H[0, 0, 0, 0, 1, 0, z])/(15*(-1 + z)) - (512*(-393 + 2953*z^2)*H[0, 0, 0, 0, 1, 1, z])/(15*(-1 + z)) - 
  (128*(-451 + 2499*z^2)*H[0, 0, 0, 1, 0, 0, z])/(3*(-1 + z)) - (256*(-3137 + 14977*z^2)*H[0, 0, 0, 1, 0, 1, z])/(15*(-1 + z)) - (256*(-3137 + 14977*z^2)*H[0, 0, 0, 1, 1, 0, z])/(15*(-1 + z)) - 
  (16384*(-31 + 131*z^2)*H[0, 0, 0, 1, 1, 1, z])/(5*(-1 + z)) - (8192*(-3 + 35*z^2)*H[0, 0, 1, 0, 0, 0, z])/(3*(-1 + z)) - (512*(-839 + 8519*z^2)*H[0, 0, 1, 0, 0, 1, z])/(15*(-1 + z)) - 
  (1024*(-599 + 5719*z^2)*H[0, 0, 1, 0, 1, 0, z])/(15*(-1 + z)) - (1024*(-1037 + 9037*z^2)*H[0, 0, 1, 0, 1, 1, z])/(15*(-1 + z)) - (512*(-839 + 8519*z^2)*H[0, 0, 1, 1, 0, 0, z])/(15*(-1 + z)) - 
  (1024*(-1037 + 9037*z^2)*H[0, 0, 1, 1, 0, 1, z])/(15*(-1 + z)) - (1024*(-1037 + 9037*z^2)*H[0, 0, 1, 1, 1, 0, z])/(15*(-1 + z)) - (8192*(-73 + 553*z^2)*H[0, 0, 1, 1, 1, 1, z])/(5*(-1 + z)) - 
  (512*(223 + 1281*z^2)*H[0, 1, 0, 0, 0, 0, z])/(15*(-1 + z)) - (1024*(431 + 2529*z^2)*H[0, 1, 0, 0, 0, 1, z])/(15*(-1 + z)) - (512*(1471 + 8769*z^2)*H[0, 1, 0, 0, 1, 0, z])/(15*(-1 + z)) - 
  (1024*(241 + 1359*z^2)*H[0, 1, 0, 0, 1, 1, z])/(3*(-1 + z)) - (512*(1471 + 8769*z^2)*H[0, 1, 0, 1, 0, 0, z])/(15*(-1 + z)) - (12288*(43 + 237*z^2)*H[0, 1, 0, 1, 0, 1, z])/(5*(-1 + z)) - 
  (12288*(43 + 237*z^2)*H[0, 1, 0, 1, 1, 0, z])/(5*(-1 + z)) - (2048*(383 + 1857*z^2)*H[0, 1, 0, 1, 1, 1, z])/(5*(-1 + z)) - (1024*(431 + 2529*z^2)*H[0, 1, 1, 0, 0, 0, z])/(15*(-1 + z)) - 
  (1024*(241 + 1359*z^2)*H[0, 1, 1, 0, 0, 1, z])/(3*(-1 + z)) - (12288*(43 + 237*z^2)*H[0, 1, 1, 0, 1, 0, z])/(5*(-1 + z)) - (2048*(383 + 1857*z^2)*H[0, 1, 1, 0, 1, 1, z])/(5*(-1 + z)) - 
  (1024*(241 + 1359*z^2)*H[0, 1, 1, 1, 0, 0, z])/(3*(-1 + z)) - (2048*(383 + 1857*z^2)*H[0, 1, 1, 1, 0, 1, z])/(5*(-1 + z)) - (2048*(383 + 1857*z^2)*H[0, 1, 1, 1, 1, 0, z])/(5*(-1 + z)) - 
  (8192*(25 + 87*z^2)*H[0, 1, 1, 1, 1, 1, z])/(-1 + z) - (8192*(1 + z^2)*H[1, 0, 0, 0, 0, 0, z])/(-1 + z) - (131072*(1 + z^2)*H[1, 0, 0, 0, 0, 1, z])/(3*(-1 + z)) - 
  (303104*(1 + z^2)*H[1, 0, 0, 0, 1, 0, z])/(3*(-1 + z)) - (163840*(1 + z^2)*H[1, 0, 0, 0, 1, 1, z])/(-1 + z) - (131072*(1 + z^2)*H[1, 0, 0, 1, 0, 0, z])/(-1 + z) - 
  (819200*(1 + z^2)*H[1, 0, 0, 1, 0, 1, z])/(3*(-1 + z)) - (819200*(1 + z^2)*H[1, 0, 0, 1, 1, 0, z])/(3*(-1 + z)) - (393216*(1 + z^2)*H[1, 0, 0, 1, 1, 1, z])/(-1 + z) - 
  (303104*(1 + z^2)*H[1, 0, 1, 0, 0, 0, z])/(3*(-1 + z)) - (819200*(1 + z^2)*H[1, 0, 1, 0, 0, 1, z])/(3*(-1 + z)) - (344064*(1 + z^2)*H[1, 0, 1, 0, 1, 0, z])/(-1 + z) - 
  (458752*(1 + z^2)*H[1, 0, 1, 0, 1, 1, z])/(-1 + z) - (819200*(1 + z^2)*H[1, 0, 1, 1, 0, 0, z])/(3*(-1 + z)) - (458752*(1 + z^2)*H[1, 0, 1, 1, 0, 1, z])/(-1 + z) - 
  (458752*(1 + z^2)*H[1, 0, 1, 1, 1, 0, z])/(-1 + z) - (458752*(1 + z^2)*H[1, 0, 1, 1, 1, 1, z])/(-1 + z) - (131072*(1 + z^2)*H[1, 1, 0, 0, 0, 0, z])/(3*(-1 + z)) - 
  (163840*(1 + z^2)*H[1, 1, 0, 0, 0, 1, z])/(-1 + z) - (819200*(1 + z^2)*H[1, 1, 0, 0, 1, 0, z])/(3*(-1 + z)) - (393216*(1 + z^2)*H[1, 1, 0, 0, 1, 1, z])/(-1 + z) - 
  (819200*(1 + z^2)*H[1, 1, 0, 1, 0, 0, z])/(3*(-1 + z)) - (458752*(1 + z^2)*H[1, 1, 0, 1, 0, 1, z])/(-1 + z) - (458752*(1 + z^2)*H[1, 1, 0, 1, 1, 0, z])/(-1 + z) - 
  (458752*(1 + z^2)*H[1, 1, 0, 1, 1, 1, z])/(-1 + z) - (163840*(1 + z^2)*H[1, 1, 1, 0, 0, 0, z])/(-1 + z) - (393216*(1 + z^2)*H[1, 1, 1, 0, 0, 1, z])/(-1 + z) - 
  (458752*(1 + z^2)*H[1, 1, 1, 0, 1, 0, z])/(-1 + z) - (458752*(1 + z^2)*H[1, 1, 1, 0, 1, 1, z])/(-1 + z) - (393216*(1 + z^2)*H[1, 1, 1, 1, 0, 0, z])/(-1 + z) - 
  (458752*(1 + z^2)*H[1, 1, 1, 1, 0, 1, z])/(-1 + z) - (458752*(1 + z^2)*H[1, 1, 1, 1, 1, 0, z])/(-1 + z)};

d[3,1,z] = {0, 0, (32*(-19 + 45*z))/3 + (2304*(-2 + z)*z2^2)/5 + ((32*(13 - 128*z + 89*z^2))/(3*(-1 + z)) + (1024*(1 + z)*H[-1, z])/3 - (64*(-4 + 10*z + z^2)*H[-1, z]^2)/z + (512*H[-1, z]^3)/z)*H[0, z] + 
  ((-32*(-2 - 13*z + 11*z^2))/(-1 + z) + (32*(-20 + 54*z + 9*z^2)*H[-1, z])/(3*z) - (704*H[-1, z]^2)/z)*H[0, z]^2 + ((-32*(6 + 7*z))/3 + (640*H[-1, z])/(3*z))*H[0, z]^3 + 
  (128*(-11 + 9*z) - (128*(1 - 8*z + z^2)*H[0, z])/(3*(-1 + z)) - (256*(-1 + z)*(1 + 2*z)*H[0, z]^2)/(3*z) - (256*(-1 + z)^2*H[0, z]^3)/(3*z))*H[1, z] + 
  ((-64*(-1 + z)*(2 + 7*z)*H[0, z])/(3*z) - (192*(-1 + z)^2*H[0, z]^2)/z)*H[1, z]^2 - (256*(-1 + z)^2*H[0, z]*H[1, z]^3)/(3*z) + 
  z3*((64*(14 + 47*z))/3 - (2816*H[-1, z])/z - 256*(-2 + z)*H[0, z] + (768*(-1 + z)^2*H[1, z])/z) + 
  ((-1024*(1 + z))/3 + (128*(-4 + 10*z + z^2)*H[-1, z])/z - (1536*H[-1, z]^2)/z + ((-64*(-20 + 34*z + z^2))/(3*z) + (1280*H[-1, z])/z)*H[0, z] - (128*(5 - 4*z + 2*z^2)*H[0, z]^2)/z)*H[0, -1, z] - 
  (256*(3 - 2*z + z^2)*H[0, -1, z]^2)/z + ((-256*(8 + 7*z))/3 + 512*(1 + z)*H[-1, z] - (768*H[-1, z]^2)/z + (128*(-4 - 5*z + 4*z^2)*H[0, z])/(3*z) + (256*H[0, z]^2)/z + 
    ((128*(-1 + z)*(2 + z))/(3*z) + (512*(-1 + z)^2*H[0, z])/z)*H[1, z] + (128*(-1 + z)^2*H[1, z]^2)/z)*H[0, 1, z] + (64*(2 - 6*z + 3*z^2)*H[0, 1, z]^2)/z + 
  z2*((256*(10 + 9*z))/3 - (64*(-4 + 18*z + 9*z^2)*H[-1, z])/z + (1536*H[-1, z]^2)/z + ((512*(1 + 4*z))/3 - (2048*H[-1, z])/z)*H[0, z] - 128*(-2 + z)*H[0, z]^2 + 
    ((-128*(-1 + z)*(2 + z))/(3*z) + (256*(-1 + z)^2*H[0, z])/z)*H[1, z] - (128*(-1 + z)^2*H[1, z]^2)/z + (256*(8 - 6*z + 3*z^2)*H[0, -1, z])/z - (128*(2 - 6*z + 3*z^2)*H[0, 1, z])/z) + 
  ((-128*(-4 + 10*z + z^2))/z + (3072*H[-1, z])/z + (256*(1 - 4*z + 2*z^2)*H[0, z])/z)*H[0, -1, -1, z] + (-512*(1 + z) + (1536*H[-1, z])/z)*H[0, -1, 1, z] + 
  ((-64*(20 - 14*z + 7*z^2))/(3*z) + (256*H[-1, z])/z + (256*(5 - 6*z + 3*z^2)*H[0, z])/z)*H[0, 0, -1, z] + 
  ((-256*(-2 + 3*z)*(1 + 3*z))/(3*z) + (1280*H[-1, z])/z + (128*(-4 - 6*z + 3*z^2)*H[0, z])/z - (768*(-1 + z)^2*H[1, z])/z)*H[0, 0, 1, z] + (-512*(1 + z) + (1536*H[-1, z])/z)*H[0, 1, -1, z] + 
  ((128*(-1 + z)*(-2 + 5*z))/(3*z) - (128*(2 - 10*z + 5*z^2)*H[0, z])/z)*H[0, 1, 1, z] - (3072*H[0, -1, -1, -1, z])/z - (1536*H[0, -1, -1, 1, z])/z - (256*(5 - 4*z + 2*z^2)*H[0, -1, 0, 1, z])/z - 
  (1536*H[0, -1, 1, -1, z])/z - (256*H[0, 0, -1, -1, z])/z - (1280*H[0, 0, -1, 1, z])/z - (256*(5 - 6*z + 3*z^2)*H[0, 0, 0, -1, z])/z - (128*(-4 - 10*z + 5*z^2)*H[0, 0, 0, 1, z])/z - 
  (1280*H[0, 0, 1, -1, z])/z + (256*(1 - 6*z + 3*z^2)*H[0, 0, 1, 1, z])/z - (1536*H[0, 1, -1, -1, z])/z - (256*(-1 + z)^2*H[0, 1, 1, 1, z])/z};

d[4,2,z] = {0, 0, (32*(26 - 435*z + 479*z^2 + 60*z^3))/(3*z) + ((-32*(-201 - 264*z + 595*z^2))/(3*(-1 + z)) + (256*(1 + z)*(-7 + 39*z + 2*z^2)*H[-1, z])/(3*z) - (64*(20 + 94*z - 113*z^2 + 8*z^3)*H[-1, z]^2)/(3*z) + 
    (1024*(5 - 8*z + z^2)*H[-1, z]^3)/(3*z) + (1536*H[-1, z]^4)/z)*H[0, z] + ((32*(30 + 1127*z - 833*z^2 + 12*z^3))/(9*(-1 + z)) + (32*(100 + 414*z - 621*z^2 + 40*z^3)*H[-1, z])/(9*z) - 
    (128*(55 - 90*z + 9*z^2)*H[-1, z]^2)/(3*z) - (8704*H[-1, z]^3)/(3*z))*H[0, z]^2 + ((-32*(-150 + 413*z - 223*z^2 + 8*z^3))/(9*(-1 + z)) + (256*(25 - 42*z + 3*z^2)*H[-1, z])/(9*z) + 
    (4096*H[-1, z]^2)/(3*z))*H[0, z]^3 + ((64*(6 + z))/3 - (640*H[-1, z])/(3*z))*H[0, z]^4 + ((-1024*(-2 + 9*z))/3 + (128*(12 - 469*z + 1016*z^2 - 409*z^3 + 18*z^4)*H[0, z])/(9*(-1 + z)*z) + 
    (128*(28 - 109*z + 66*z^2 - 61*z^3 + 4*z^4)*H[0, z]^2)/(9*(-1 + z)*z) + (512*(-1 + z)*(5 + 4*z)*H[0, z]^3)/(9*z) + (256*(-1 + z)^2*H[0, z]^4)/(3*z))*H[1, z] + 
  (-512*(-11 + 9*z) + (64*(28 - 103*z - 18*z^2 - 55*z^3 + 4*z^4)*H[0, z])/(9*(-1 + z)*z) + (640*(-1 + z)*(1 + z)*H[0, z]^2)/z + (1280*(-1 + z)^2*H[0, z]^3)/(3*z))*H[1, z]^2 + 
  ((512*(-1 + z)*(5 + 7*z)*H[0, z])/(9*z) + (2048*(-1 + z)^2*H[0, z]^2)/(3*z))*H[1, z]^3 + (256*(-1 + z)^2*H[0, z]*H[1, z]^4)/z + 
  z2^2*((-1024*(4 + 9*z^2))/(15*z) - (26624*H[-1, z])/(5*z) - 2048*(-2 + z)*H[0, z] - (16896*(-1 + z)^2*H[1, z])/(5*z)) + 
  ((-256*(1 + z)*(-7 + 39*z + 2*z^2))/(3*z) + (128*(20 + 94*z - 113*z^2 + 8*z^3)*H[-1, z])/(3*z) - (1024*(5 - 8*z + z^2)*H[-1, z]^2)/z - (6144*H[-1, z]^3)/z + 
    ((64*(-100 + 534*z - 195*z^2 + 8*z^3))/(9*z) + (512*(25 - 42*z + 3*z^2)*H[-1, z])/(3*z) + (8192*H[-1, z]^2)/z)*H[0, z] + ((512*(-10 - 2*z + z^2))/(3*z) + (512*H[-1, z])/z)*H[0, z]^2 + 
    (512*(5 - 4*z + 2*z^2)*H[0, z]^3)/(3*z))*H[0, -1, z] + ((512*(-12 - 2*z + z^2))/(3*z) + (512*(11 - 4*z + 2*z^2)*H[0, z])/z)*H[0, -1, z]^2 + 
  ((-128*(-12 + 409*z + 173*z^2 + 18*z^3))/(9*z) - (7168*(1 + z)*H[-1, z])/3 + (512*(-5 + 10*z + z^2)*H[-1, z]^2)/z - (4096*H[-1, z]^3)/z + 
    ((-128*(-56 - 105*z - 300*z^2 + 4*z^3))/(9*z) - 2048*(1 + z)*H[-1, z] + (3072*H[-1, z]^2)/z)*H[0, z] + (128*(16 + 18*z + 21*z^2)*H[0, z]^2)/(3*z) + (512*(-2 - 2*z + z^2)*H[0, z]^3)/(3*z) + 
    ((-128*(-1 + z)*(28 - 59*z + 4*z^2))/(9*z) - (1024*(-1 + z)*(5 + z)*H[0, z])/(3*z) - (512*(-1 + z)^2*H[0, z]^2)/z)*H[1, z] + ((-256*(-1 + z)*(5 + z))/(3*z) - (2048*(-1 + z)^2*H[0, z])/z)*H[1, z]^2 - 
    (1024*(-1 + z)^2*H[1, z]^3)/(3*z))*H[0, 1, z] + ((-64*(-8 + 10*z + 9*z^2))/z - (512*(-1 - 2*z + z^2)*H[0, z])/z - (1536*(-1 + z)^2*H[1, z])/z)*H[0, 1, z]^2 + 
  z3*((64*(108 + 654*z - 1371*z^2 + 40*z^3))/(9*z) + (512*(-55 + 108*z + 9*z^2)*H[-1, z])/(3*z) - (22016*H[-1, z]^2)/z + ((-256*(58 + 37*z))/3 + (16384*H[-1, z])/z)*H[0, z] + 
    ((-512*(-1 + z)*(5 + z))/z - (5120*(-1 + z)^2*H[0, z])/z)*H[1, z] - (3072*(-1 + z)^2*H[1, z]^2)/z - (1024*(16 - 14*z + 7*z^2)*H[0, -1, z])/z + (1024*(5 - 4*z + 2*z^2)*H[0, 1, z])/z) + 
  ((-128*(20 + 94*z - 113*z^2 + 8*z^3))/(3*z) + (2048*(5 - 8*z + z^2)*H[-1, z])/z + (18432*H[-1, z]^2)/z + ((-512*(1 - 46*z + 5*z^2))/(3*z) - (16384*H[-1, z])/z)*H[0, z] - 
    (1024*(9 - 4*z + 2*z^2)*H[0, z]^2)/z - (2048*(9 - 4*z + 2*z^2)*H[0, -1, z])/z)*H[0, -1, -1, z] + 
  ((7168*(1 + z))/3 - (1024*(-5 + 10*z + z^2)*H[-1, z])/z + (12288*H[-1, z]^2)/z + (2048*(1 + z) - (6144*H[-1, z])/z)*H[0, z])*H[0, -1, 1, z] + 
  ((-64*(-100 + 1482*z - 1011*z^2 + 56*z^3))/(9*z) + (512*(5 - 6*z + 3*z^2)*H[-1, z])/(3*z) + (1024*H[-1, z]^2)/z + ((256*(10 + 22*z + 3*z^2))/z - (12288*H[-1, z])/z)*H[0, z] - 
    (512*(5 - 4*z + 2*z^2)*H[0, z]^2)/z - (5120*H[0, -1, z])/z)*H[0, 0, -1, z] + ((-256*(28 + 150*z + 63*z^2))/(9*z) + (2560*(5 - 6*z + 3*z^2)*H[-1, z])/(3*z) + (5120*H[-1, z]^2)/z + 
    ((-128*(8 + 22*z + 7*z^2))/z - (5120*H[-1, z])/z)*H[0, z] - (512*(-2 - 6*z + 3*z^2)*H[0, z]^2)/z + (512*(-1 + z)*(5 + z)*H[1, z])/z + (3072*(-1 + z)^2*H[1, z]^2)/z + 
    (1024*(-2 - 2*z + z^2)*H[0, 1, z])/z)*H[0, 0, 1, z] + ((7168*(1 + z))/3 - (1024*(-5 + 10*z + z^2)*H[-1, z])/z + (12288*H[-1, z]^2)/z + (2048*(1 + z) - (6144*H[-1, z])/z)*H[0, z])*H[0, 1, -1, z] + 
  ((128*(-28 + 459*z + 285*z^2 + 4*z^3))/(9*z) - 4096*(1 + z)*H[-1, z] + (6144*H[-1, z]^2)/z + (128*(-24 + 94*z + 7*z^2)*H[0, z])/(3*z) + (512*(-3 - 4*z + 2*z^2)*H[0, z]^2)/z + 
    (3072*(-1 + z)^2*H[0, z]*H[1, z])/z + (1024*(4 - 6*z + 3*z^2)*H[0, 1, z])/z)*H[0, 1, 1, z] + 
  z2*((128*(-33 + 109*z + 620*z^2 + 24*z^3))/(9*z) - 4096*(-2 + z)*z3 - (64*(20 - 18*z - 225*z^2 + 8*z^3)*H[-1, z])/(3*z) - (1024*(-5 + 9*z)*H[-1, z]^2)/z + (7168*H[-1, z]^3)/z + 
    ((256*(-126 + 441*z - 287*z^2 + 8*z^3))/(9*(-1 + z)) + (1024*(-20 + 39*z + 3*z^2)*H[-1, z])/(3*z) - (15872*H[-1, z]^2)/z)*H[0, z] + ((-128*(46 + 19*z))/3 + (6656*H[-1, z])/z)*H[0, z]^2 + 
    ((128*(-1 + z)*(28 - 59*z + 4*z^2))/(9*z) - (512*(-1 + z)*(5 + 7*z)*H[0, z])/(3*z) - (1536*(-1 + z)^2*H[0, z]^2)/z)*H[1, z] + ((256*(-1 + z)*(5 + z))/(3*z) - (1536*(-1 + z)^2*H[0, z])/z)*H[1, z]^2 + 
    (1024*(-1 + z)^2*H[1, z]^3)/(3*z) + ((-512*(-37 + 36*z))/(3*z) + (10240*H[-1, z])/z - (1024*(13 - 10*z + 5*z^2)*H[0, z])/z)*H[0, -1, z] + 
    ((128*(-8 + 2*z + 17*z^2))/z + (1024*(3 - 2*z + z^2)*H[0, z])/z + (4096*(-1 + z)^2*H[1, z])/z)*H[0, 1, z] + (1024*(11 - 12*z + 6*z^2)*H[0, -1, -1, z])/z + 
    (1024*(13 - 14*z + 7*z^2)*H[0, 0, -1, z])/z + (1024*(-3 + z)*(1 + z)*H[0, 0, 1, z])/z - (1024*(5 - 8*z + 4*z^2)*H[0, 1, 1, z])/z) + 
  ((-2048*(5 - 8*z + z^2))/z - (36864*H[-1, z])/z + (2048*(17 - 4*z + 2*z^2)*H[0, z])/z)*H[0, -1, -1, -1, z] + ((1024*(-5 + 10*z + z^2))/z - (24576*H[-1, z])/z + (6144*H[0, z])/z)*H[0, -1, -1, 1, z] + 
  ((-512*(25 - 26*z + 13*z^2))/(3*z) - (4096*H[-1, z])/z + (1024*(5 - 4*z + 2*z^2)*H[0, z])/z)*H[0, -1, 0, 1, z] + ((1024*(-5 + 10*z + z^2))/z - (24576*H[-1, z])/z + (6144*H[0, z])/z)*
   H[0, -1, 1, -1, z] + (4096*(1 + z) - (12288*H[-1, z])/z)*H[0, -1, 1, 1, z] + ((-512*(5 - 6*z + 3*z^2))/(3*z) - (2048*H[-1, z])/z + (2048*(9 - 2*z + z^2)*H[0, z])/z)*H[0, 0, -1, -1, z] + 
  ((-2560*(5 - 6*z + 3*z^2))/(3*z) - (10240*H[-1, z])/z + (5120*H[0, z])/z)*H[0, 0, -1, 1, z] + ((-1280*(4 + 18*z + 9*z^2))/(3*z) + (17408*H[-1, z])/z + (5120*H[0, z])/z)*H[0, 0, 0, -1, z] + 
  ((-128*(-16 - 154*z + 11*z^2))/(3*z) + (5120*H[-1, z])/z + (2048*(-1 - 4*z + 2*z^2)*H[0, z])/z + (2048*(-1 + z)^2*H[1, z])/z)*H[0, 0, 0, 1, z] + 
  ((-2560*(5 - 6*z + 3*z^2))/(3*z) - (10240*H[-1, z])/z + (5120*H[0, z])/z)*H[0, 0, 1, -1, z] + ((512*(5 - 24*z + 33*z^2))/(3*z) - (10240*H[-1, z])/z - (1024*(-3 - 4*z + 2*z^2)*H[0, z])/z)*
   H[0, 0, 1, 1, z] + ((1024*(-5 + 10*z + z^2))/z - (24576*H[-1, z])/z + (6144*H[0, z])/z)*H[0, 1, -1, -1, z] + (4096*(1 + z) - (12288*H[-1, z])/z)*H[0, 1, -1, 1, z] + 
  (4096*(1 + z) - (12288*H[-1, z])/z)*H[0, 1, 1, -1, z] + ((-512*(-1 + z)*(-5 + 11*z))/(3*z) - (1024*(5 - 2*z + z^2)*H[0, z])/z)*H[0, 1, 1, 1, z] + (36864*H[0, -1, -1, -1, -1, z])/z + 
  (24576*H[0, -1, -1, -1, 1, z])/z - (4096*(2 - 2*z + z^2)*H[0, -1, -1, 0, 1, z])/z + (24576*H[0, -1, -1, 1, -1, z])/z + (12288*H[0, -1, -1, 1, 1, z])/z + 
  (4096*(9 - 4*z + 2*z^2)*H[0, -1, 0, -1, -1, z])/z + (4096*H[0, -1, 0, -1, 1, z])/z + (4096*H[0, -1, 0, 1, -1, z])/z + (2048*(5 - 4*z + 2*z^2)*H[0, -1, 0, 1, 1, z])/z + 
  (24576*H[0, -1, 1, -1, -1, z])/z + (12288*H[0, -1, 1, -1, 1, z])/z + (12288*H[0, -1, 1, 1, -1, z])/z + (2048*(37 - 16*z + 8*z^2)*H[0, 0, -1, -1, -1, z])/z + (10240*H[0, 0, -1, -1, 1, z])/z - 
  (1024*(1 - 4*z + 2*z^2)*H[0, 0, -1, 0, -1, z])/z - (1024*(5 - 4*z + 2*z^2)*H[0, 0, -1, 0, 1, z])/z + (10240*H[0, 0, -1, 1, -1, z])/z + (10240*H[0, 0, -1, 1, 1, z])/z - 
  (2048*(10 - 6*z + 3*z^2)*H[0, 0, 0, -1, -1, z])/z - (5120*H[0, 0, 0, -1, 1, z])/z + (1024*(-5 + 2*z)*(1 + 2*z)*H[0, 0, 0, 0, -1, z])/z - (2048*(-1 - 4*z + 2*z^2)*H[0, 0, 0, 0, 1, z])/z - 
  (5120*H[0, 0, 0, 1, -1, z])/z - (3072*(-1 - 2*z + z^2)*H[0, 0, 0, 1, 1, z])/z + (10240*H[0, 0, 1, -1, -1, z])/z + (10240*H[0, 0, 1, -1, 1, z])/z - (1024*(-3 - 4*z + 2*z^2)*H[0, 0, 1, 0, 1, z])/z + 
  (10240*H[0, 0, 1, 1, -1, z])/z - (2048*(-4 + 3*z)*(-2 + 3*z)*H[0, 0, 1, 1, 1, z])/z + (24576*H[0, 1, -1, -1, -1, z])/z + (12288*H[0, 1, -1, -1, 1, z])/z + (12288*H[0, 1, -1, 1, -1, z])/z - 
  (1024*(7 - 12*z + 6*z^2)*H[0, 1, 0, 1, 1, z])/z + (12288*H[0, 1, 1, -1, -1, z])/z + (2048*(-1 + z)^2*H[0, 1, 1, 1, 1, z])/z};

d[5,3,z] = {0, 0, (64*(416 + 8479*z - 7645*z^2 + 960*z^3))/(27*z) - (126208*(-2 + z)*z2^3)/15 + (512*(-2 + z)*z3^2)/3 + 
  ((-64*(4121 - 14518*z + 10807*z^2 + 1800*z^3))/(27*(-1 + z)) + (256*(1 + z)*(-224 - 1591*z + 64*z^2)*H[-1, z])/(27*z) - (128*(482 + 893*z - 2896*z^2 + 8*z^3)*H[-1, z]^2)/(27*z) - 
    (1024*(6 + 405*z - 252*z^2 + 20*z^3)*H[-1, z]^3)/(27*z) + (1024*(18 - 22*z + 5*z^2)*H[-1, z]^4)/(3*z))*H[0, z] + 
  ((32*(-5427 - 37442*z + 58589*z^2 + 384*z^3))/(81*(-1 + z)) - (64*(-2830 - 2517*z + 16968*z^2 + 80*z^3)*H[-1, z])/(81*z) + (128*(66 + 4383*z - 2844*z^2 + 220*z^3)*H[-1, z]^2)/(27*z) - 
    (1024*(34 - 42*z + 9*z^2)*H[-1, z]^3)/(3*z) - (8192*H[-1, z]^4)/z)*H[0, z]^2 + ((-64*(-2637 + 9735*z - 5186*z^2 + 248*z^3))/(81*(-1 + z)) - (256*(30 + 1953*z - 1332*z^2 + 100*z^3)*H[-1, z])/(81*z) + 
    (4096*(-4 + z)*(-1 + z)*H[-1, z]^2)/(3*z) + (2048*(29 - 8*z + 4*z^2)*H[-1, z]^3)/(3*z))*H[0, z]^3 + 
  ((16*(-1506 + 3169*z - 1551*z^2 + 80*z^3))/(27*(-1 + z)) - (256*(30 - 38*z + 7*z^2)*H[-1, z])/(9*z) - (512*(114 - 26*z + 13*z^2)*H[-1, z]^2)/(9*z))*H[0, z]^4 + 
  ((-32*(114 + z))/45 + (3200*(-2 + z)*H[-1, z])/9)*H[0, z]^5 + ((-256*(195 - 2981*z + 3678*z^2 + 450*z^3))/(27*z) + (128*(384 + 4381*z - 7766*z^2 + 10477*z^3 + 576*z^4)*H[0, z])/(81*(-1 + z)*z) - 
    (256*(-139 - 3884*z + 11199*z^2 - 4142*z^3 + 206*z^4)*H[0, z]^2)/(81*(-1 + z)*z) - (2048*(24 - 116*z + 111*z^2 - 78*z^3 + 5*z^4)*H[0, z]^3)/(81*(-1 + z)*z) - (1024*(-1 + z)*(3 + z)*H[0, z]^4)/(9*z) - 
    (2048*(-1 + z)^2*H[0, z]^5)/(45*z))*H[1, z] + (1024*(1 + 9*z) - (128*(41 - 16655*z + 37551*z^2 - 14933*z^3 + 476*z^4)*H[0, z])/(81*(-1 + z)*z) - 
    (512*(24 - 116*z + 93*z^2 - 78*z^3 + 5*z^4)*H[0, z]^2)/(9*(-1 + z)*z) - (1024*(-1 + z)*(5 + 2*z)*H[0, z]^3)/(3*z) - (3584*(-1 + z)^2*H[0, z]^4)/(9*z))*H[1, z]^2 + 
  ((4096*(-11 + 9*z))/3 - (2048*(24 - 116*z + 57*z^2 - 78*z^3 + 5*z^4)*H[0, z])/(81*(-1 + z)*z) - (4096*(-1 + z)*(2 + z)*H[0, z]^2)/(3*z) - (4096*(-1 + z)^2*H[0, z]^3)/(3*z))*H[1, z]^3 + 
  ((-1024*(-1 + z)*(3 + 2*z)*H[0, z])/(3*z) - (5120*(-1 + z)^2*H[0, z]^2)/(3*z))*H[1, z]^4 - (8192*(-1 + z)^2*H[0, z]*H[1, z]^5)/(15*z) + 
  z5*((640*(42 + 163*z))/3 - (49152*H[-1, z])/z + (36864*(-1 + z)^2*H[1, z])/z) + ((-256*(1 + z)*(-224 - 1591*z + 64*z^2))/(27*z) + (256*(482 + 893*z - 2896*z^2 + 8*z^3)*H[-1, z])/(27*z) + 
    (1024*(6 + 405*z - 252*z^2 + 20*z^3)*H[-1, z]^2)/(9*z) - (4096*(18 - 22*z + 5*z^2)*H[-1, z]^3)/(3*z) + 
    ((128*(-2830 + 5175*z + 6300*z^2 + 128*z^3))/(81*z) - (512*(30 + 1953*z - 1332*z^2 + 100*z^3)*H[-1, z])/(27*z) + (8192*(-4 + z)*(-1 + z)*H[-1, z]^2)/z + (32768*H[-1, z]^3)/z)*H[0, z] + 
    ((-64*(-760 + 9700*z - 6479*z^2 + 480*z^3))/(27*z) + (1024*(2 - 2*z + z^2)*H[-1, z])/z - (2048*(35 - 12*z + 6*z^2)*H[-1, z]^2)/z)*H[0, z]^2 + 
    ((-256*(-260 - 378*z + 117*z^2))/(27*z) + (1024*(76 - 26*z + 13*z^2)*H[-1, z])/(3*z))*H[0, z]^3 - (6016*(-2 + z)*H[0, z]^4)/3)*H[0, -1, z] + 
  ((-128*(-456 + 4604*z - 3193*z^2 + 240*z^3))/(27*z) + ((256*(692 - 150*z + 3*z^2))/(9*z) + (8192*(9 - 4*z + 2*z^2)*H[-1, z])/z)*H[0, z] - (512*(136 - 26*z + 13*z^2)*H[0, z]^2)/(3*z))*H[0, -1, z]^2 - 
  (16384*H[0, -1, z]^3)/(3*z) + ((-128*(-384 - 13615*z - 14033*z^2 + 576*z^3))/(81*z) - (1024*(1 + z)*(-105 + 592*z + 30*z^2)*H[-1, z])/(27*z) + (512*(6 + 333*z - 324*z^2 + 20*z^3)*H[-1, z]^2)/(9*z) - 
    (8192*(6 - 8*z + z^2)*H[-1, z]^3)/(3*z) + ((-256*(-278 - 6984*z - 4815*z^2 + 64*z^3))/(81*z) + 8192*(1 + z)*H[-1, z] - (2048*(-6 + 10*z + z^2)*H[-1, z]^2)/z + 
      (8192*(27 - 8*z + 4*z^2)*H[-1, z]^3)/(3*z))*H[0, z] + ((-256*(-256 - 377*z - 12*z^2 + 481*z^3 + 20*z^4))/(27*(-1 + z)*z) + (8192*(1 + z)*H[-1, z])/3 + 4096*(-2 + z)*H[-1, z]^2)*H[0, z]^2 + 
    ((-1024*(26 + 45*z + 63*z^2))/(27*z) + (11264*(-2 + z)*H[-1, z])/9)*H[0, z]^3 - (2048*(-1 - 2*z + z^2)*H[0, z]^4)/(9*z) + 
    ((-256*(-1 + z)*(319 + 1255*z + 64*z^2))/(81*z) + (4096*(-1 + z)*(24 - 68*z + 5*z^2)*H[0, z])/(27*z) - (2048*(-1 + z)*(-3 + 2*z)*H[0, z]^2)/(3*z) - (8192*(-1 + z)^2*H[0, z]^3)/(9*z))*H[1, z] + 
    ((1024*(-1 + z)*(24 - 68*z + 5*z^2))/(27*z) + (8192*(-1 + z)*H[0, z])/z + (4096*(-1 + z)^2*H[0, z]^2)/(3*z))*H[1, z]^2 + ((4096*(-1 + z))/(3*z) + (16384*(-1 + z)^2*H[0, z])/(3*z))*H[1, z]^3 + 
    (2048*(-1 + z)^2*H[1, z]^4)/(3*z) - (8192*(9 - 4*z + 2*z^2)*H[-1, z]^2*H[0, -1, z])/z)*H[0, 1, z] + 
  ((128*(-128 + 1359*z - 1077*z^2 + 80*z^3))/(27*z) + (1024*(8 + 33*z + 57*z^2)*H[0, z])/(9*z) - (1024*(4 - 6*z + 3*z^2)*H[0, z]^2)/(3*z) + ((6144*(-1 + z))/z + (4096*(-1 + z)^2*H[0, z])/z)*H[1, z] + 
    (6144*(-1 + z)^2*H[1, z]^2)/z)*H[0, 1, z]^2 + (2048*(-4 + z)*(2 + z)*H[0, 1, z]^3)/(9*z) + 
  z2^2*((64*(-2048 + 35076*z - 44265*z^2 + 2160*z^3))/(135*z) + (4096*(-26 + 41*z + 2*z^2)*H[-1, z])/(5*z) - (198656*H[-1, z]^2)/(5*z) + ((128*(-2582 + 1903*z))/45 + (221184*H[-1, z])/(5*z))*H[0, z] + 
    (6656*(-2 + z)*H[0, z]^2)/15 + ((67584*(-1 + z))/(5*z) + (45056*(-1 + z)^2*H[0, z])/(15*z))*H[1, z] + (67584*(-1 + z)^2*H[1, z]^2)/(5*z) - (12288*(18 - 10*z + 5*z^2)*H[0, -1, z])/(5*z) + 
    (22528*(-2 - 14*z + 7*z^2)*H[0, 1, z])/(15*z)) + ((-256*(482 + 893*z - 2896*z^2 + 8*z^3))/(27*z) - (2048*(6 + 405*z - 252*z^2 + 20*z^3)*H[-1, z])/(9*z) + (4096*(18 - 22*z + 5*z^2)*H[-1, z]^2)/z + 
    ((256*(-396 + 8510*z - 5857*z^2 + 440*z^3))/(27*z) - (16384*(-4 + z)*(-1 + z)*H[-1, z])/z - (98304*H[-1, z]^2)/z)*H[0, z] + ((256*(-1076 - 222*z + 111*z^2))/(9*z) + (24576*H[-1, z])/z)*H[0, z]^2 - 
    (2048*(-2 + z)*H[0, z]^3)/9 + ((2048*(-88 - 30*z + 15*z^2))/(3*z) - (8192*(7 - 4*z + 2*z^2)*H[0, z])/z)*H[0, -1, z])*H[0, -1, -1, z] + (16384*(6 - 2*z + z^2)*H[0, -1, -1, z]^2)/z + 
  ((1024*(1 + z)*(-105 + 592*z + 30*z^2))/(27*z) - (1024*(6 + 333*z - 324*z^2 + 20*z^3)*H[-1, z])/(9*z) + (8192*(6 - 8*z + z^2)*H[-1, z]^2)/z + 
    (-8192*(1 + z) + (4096*(-6 + 10*z + z^2)*H[-1, z])/z - (16384*(9 - 2*z + z^2)*H[-1, z]^2)/z)*H[0, z] + ((-8192*(1 + z))/3 - 8192*(-2 + z)*H[-1, z])*H[0, z]^2 - (11264*(-2 + z)*H[0, z]^3)/9 + 
    (16384*(9 - 4*z + 2*z^2)*H[-1, z]*H[0, -1, z])/z)*H[0, -1, 1, z] + ((-128*(-2830 + 12867*z - 4368*z^2 + 176*z^3))/(81*z) - (512*(6 + 477*z - 180*z^2 + 20*z^3)*H[-1, z])/(27*z) + 
    (2048*(2 - 2*z + z^2)*H[-1, z]^2)/z + ((256*(-700 + 9420*z - 6039*z^2 + 440*z^3))/(27*z) - (8192*(18 - 22*z + 5*z^2)*H[-1, z])/(3*z) + (8192*(3 - 2*z + z^2)*H[-1, z]^2)/z)*H[0, z] + 
    ((-128*(320 + 1158*z + 81*z^2))/(9*z) - (2048*(46 - 26*z + 13*z^2)*H[-1, z])/(3*z))*H[0, z]^2 + (68096*(-2 + z)*H[0, z]^3)/9 + 
    ((-512*(380 - 594*z + 153*z^2))/(9*z) - (8192*(7 - 4*z + 2*z^2)*H[-1, z])/z - (2048*(-68 - 6*z + 3*z^2)*H[0, z])/(3*z))*H[0, -1, z] + (16384*(4 - 2*z + z^2)*H[0, -1, -1, z])/z)*H[0, 0, -1, z] - 
  (4096*(11 - 8*z + 4*z^2)*H[0, 0, -1, z]^2)/(3*z) + ((256*(-278 - 5319*z - 3765*z^2 + 360*z^3))/(81*z) - (2560*(6 + 477*z - 180*z^2 + 20*z^3)*H[-1, z])/(27*z) + (10240*(2 - 2*z + z^2)*H[-1, z]^2)/z + 
    ((256*(-640 - 2363*z + 3867*z^2 - 1272*z^3 + 120*z^4))/(27*(-1 + z)*z) - (2048*(30 - 38*z + 7*z^2)*H[-1, z])/(3*z))*H[0, z] + ((256*(64 + 406*z + 109*z^2))/(9*z) - (16384*(-2 + z)*H[-1, z])/3)*
     H[0, z]^2 + (1024*(-8 - 34*z + 17*z^2)*H[0, z]^3)/(9*z) + ((-2048*(-1 + z)*(24 - 68*z + 5*z^2))/(9*z) + (8192*(-1 + z)*H[0, z])/3 + (16384*(-1 + z)^2*H[0, z]^2)/(3*z))*H[1, z] + 
    ((-12288*(-1 + z))/z + (4096*(-1 + z)^2*H[0, z])/(3*z))*H[1, z]^2 - (8192*(-1 + z)^2*H[1, z]^3)/z + ((-512*(100 - 882*z + 153*z^2))/(9*z) - (32768*(-2 + z)*H[0, z])/3)*H[0, -1, z] + 
    ((-1024*(14 + 19*z + 65*z^2))/(3*z) + (8192*(2 - 6*z + 3*z^2)*H[0, z])/(3*z) - (32768*(-1 + z)^2*H[1, z])/(3*z))*H[0, 1, z])*H[0, 0, 1, z] + (512*(8 - 74*z + 37*z^2)*H[0, 0, 1, z]^2)/(3*z) + 
  ((1024*(1 + z)*(-105 + 592*z + 30*z^2))/(27*z) - (1024*(6 + 333*z - 324*z^2 + 20*z^3)*H[-1, z])/(9*z) + (8192*(6 - 8*z + z^2)*H[-1, z]^2)/z + 
    (-8192*(1 + z) + (4096*(-6 + 10*z + z^2)*H[-1, z])/z - (16384*(9 - 2*z + z^2)*H[-1, z]^2)/z)*H[0, z] + ((-8192*(1 + z))/3 - 8192*(-2 + z)*H[-1, z])*H[0, z]^2 - (11264*(-2 + z)*H[0, z]^3)/9 + 
    (16384*(9 - 4*z + 2*z^2)*H[-1, z]*H[0, -1, z])/z)*H[0, 1, -1, z] + ((256*(-679 + 14094*z + 9309*z^2 + 604*z^3))/(81*z) + 16384*(1 + z)*H[-1, z] - (4096*(-6 + 10*z + z^2)*H[-1, z]^2)/z + 
    ((-256*(-128 + 4291*z + 1183*z^2 + 120*z^3))/(27*z) + 16384*(1 + z)*H[-1, z] + 16384*(-2 + z)*H[-1, z]^2)*H[0, z] + ((-512*(26 + 79*z + 41*z^2))/(3*z) - 8192*(-2 + z)*H[-1, z])*H[0, z]^2 + 
    (2048*(22 - 2*z + z^2)*H[0, z]^3)/(9*z) + ((-12288*(-1 + z)*H[0, z])/z - (4096*(-1 + z)^2*H[0, z]^2)/(3*z))*H[1, z] - (12288*(-1 + z)^2*H[0, z]*H[1, z]^2)/z + 
    ((1024*(134 - 93*z + 57*z^2))/(9*z) - (8192*(3 - 2*z + z^2)*H[0, z])/z - (24576*(-1 + z)^2*H[1, z])/z)*H[0, 1, z] + (8192*(13 - 8*z + 4*z^2)*H[0, 0, 1, z])/(3*z))*H[0, 1, 1, z] - 
  (12288*(-1 + z)^2*H[0, 1, 1, z]^2)/z + z3*((-128*(-1728 - 4473*z + 41418*z^2 + 2240*z^3))/(81*z) + (512*(66 + 3735*z - 3492*z^2 + 220*z^3)*H[-1, z])/(27*z) - (1024*(86 - 114*z + 15*z^2)*H[-1, z]^2)/z - 
    (262144*H[-1, z]^3)/(3*z) + ((-128*(-12392 + 24429*z - 12101*z^2 + 640*z^3))/(27*(-1 + z)) + (8192*(8 - 11*z + z^2)*H[-1, z])/z + (102400*H[-1, z]^2)/z)*H[0, z] + 
    ((-128*(-1274 + 31*z))/9 - (28672*H[-1, z])/z)*H[0, z]^2 + (512*(-2 + z)*H[0, z]^3)/3 + ((2048*(-1 + z)*(24 - 68*z + 5*z^2))/(9*z) + (4096*(-1 + z)*(15 + 2*z)*H[0, z])/(3*z) + 
      (28672*(-1 + z)^2*H[0, z]^2)/(3*z))*H[1, z] + ((12288*(-1 + z))/z + (65536*(-1 + z)^2*H[0, z])/(3*z))*H[1, z]^2 + (8192*(-1 + z)^2*H[1, z]^3)/z + 
    ((512*(-932 - 438*z + 111*z^2))/(9*z) + (57344*H[-1, z])/z + (8192*(7 - 6*z + 3*z^2)*H[0, z])/z)*H[0, -1, z] + 
    ((1024*(50 - z + 49*z^2))/(3*z) + (4096*(-14 - 6*z + 3*z^2)*H[0, z])/(3*z) - (57344*(-1 + z)^2*H[1, z])/(3*z))*H[0, 1, z] - (8192*(39 - 14*z + 7*z^2)*H[0, -1, -1, z])/z - 
    (4096*(14 - 10*z + 5*z^2)*H[0, 0, -1, z])/z - (7168*(-8 - 22*z + 11*z^2)*H[0, 0, 1, z])/(3*z) + (8192*(-2 - 14*z + 7*z^2)*H[0, 1, 1, z])/(3*z)) + 
  ((2048*(6 + 405*z - 252*z^2 + 20*z^3))/(9*z) - (8192*(18 - 22*z + 5*z^2)*H[-1, z])/z + ((2048*(184 - 90*z + 9*z^2))/(3*z) + (196608*H[-1, z])/z)*H[0, z] + 8192*(-2 + z)*H[0, z]^2 - 
    (32768*(6 - 2*z + z^2)*H[0, -1, z])/z)*H[0, -1, -1, -1, z] + ((1024*(6 + 333*z - 324*z^2 + 20*z^3))/(9*z) - (16384*(6 - 8*z + z^2)*H[-1, z])/z + 
    ((-4096*(-6 + 10*z + z^2))/z + (147456*H[-1, z])/z)*H[0, z] + 8192*(-2 + z)*H[0, z]^2 - (16384*(9 - 4*z + 2*z^2)*H[0, -1, z])/z)*H[0, -1, -1, 1, z] + 
  ((-512*(-30 + 655*z - 836*z^2 + 20*z^3))/(27*z) - (8192*(2 - 2*z + z^2)*H[-1, z])/z + (2048*(30 - 34*z + 11*z^2)*H[0, z])/(3*z) - 1024*(-2 + z)*H[0, z]^2)*H[0, -1, 0, 1, z] + 
  ((1024*(6 + 333*z - 324*z^2 + 20*z^3))/(9*z) - (16384*(6 - 8*z + z^2)*H[-1, z])/z + ((-4096*(-6 + 10*z + z^2))/z + (147456*H[-1, z])/z)*H[0, z] + 8192*(-2 + z)*H[0, z]^2 - 
    (16384*(9 - 4*z + 2*z^2)*H[0, -1, z])/z)*H[0, -1, 1, -1, z] + (-16384*(1 + z) + (8192*(-6 + 10*z + z^2)*H[-1, z])/z + (-16384*(1 + z) - 32768*(-2 + z)*H[-1, z])*H[0, z] + 8192*(-2 + z)*H[0, z]^2)*
   H[0, -1, 1, 1, z] + ((512*(6 + 477*z - 180*z^2 + 20*z^3))/(27*z) - (4096*(2 - 2*z + z^2)*H[-1, z])/z + ((512*(352 - 110*z + 69*z^2))/(3*z) + (8192*H[-1, z])/z)*H[0, z] + (2048*(-2 + z)*H[0, z]^2)/3 - 
    (8192*H[0, -1, z])/z)*H[0, 0, -1, -1, z] + ((2560*(6 + 477*z - 180*z^2 + 20*z^3))/(27*z) - (20480*(2 - 2*z + z^2)*H[-1, z])/z + (2048*(30 - 38*z + 7*z^2)*H[0, z])/(3*z) + 
    (16384*(-2 + z)*H[0, z]^2)/3)*H[0, 0, -1, 1, z] + ((-128*(-2040 + 19608*z - 11469*z^2 + 800*z^3))/(27*z) + (2048*(34 - 42*z + 9*z^2)*H[-1, z])/z + 
    ((256*(120 + 854*z + 719*z^2))/(9*z) + (2048*(24 - 26*z + 13*z^2)*H[-1, z])/(3*z))*H[0, z] - (52736*(-2 + z)*H[0, z]^2)/3 + (2048*(-24 - 22*z + 11*z^2)*H[0, -1, z])/(3*z))*H[0, 0, 0, -1, z] + 
  ((-256*(768 + 967*z - 1712*z^2 + 40*z^3))/(27*z) - (2048*(-10 + 18*z + 3*z^2)*H[-1, z])/z + ((256*(-48 - 1544*z + 289*z^2))/(9*z) + 16384*(-2 + z)*H[-1, z])*H[0, z] - 
    (2048*(-4 - 18*z + 9*z^2)*H[0, z]^2)/(3*z) + ((-8192*(-1 + z))/z - (16384*(-1 + z)^2*H[0, z])/z)*H[1, z] - (8192*(-1 + z)^2*H[1, z]^2)/z - (8192*(1 - 4*z + 2*z^2)*H[0, 1, z])/z)*H[0, 0, 0, 1, z] + 
  ((2560*(6 + 477*z - 180*z^2 + 20*z^3))/(27*z) - (20480*(2 - 2*z + z^2)*H[-1, z])/z + (2048*(30 - 38*z + 7*z^2)*H[0, z])/(3*z) + (16384*(-2 + z)*H[0, z]^2)/3)*H[0, 0, 1, -1, z] + 
  ((2048*(-8 + 239*z + 2*z^2 + 5*z^3))/(9*z) - (20480*(2 - 2*z + z^2)*H[-1, z])/z - (256*(-352 - 880*z + 731*z^2)*H[0, z])/(9*z) + (512*(-88 - 90*z + 45*z^2)*H[0, z]^2)/(3*z) - 
    (16384*(-1 + z)^2*H[0, z]*H[1, z])/z - (8192*(-1 + z)^2*H[0, 1, z])/z)*H[0, 0, 1, 1, z] + 
  ((1024*(6 + 333*z - 324*z^2 + 20*z^3))/(9*z) - (16384*(6 - 8*z + z^2)*H[-1, z])/z + ((-4096*(-6 + 10*z + z^2))/z + (147456*H[-1, z])/z)*H[0, z] + 8192*(-2 + z)*H[0, z]^2 - 
    (16384*(9 - 4*z + 2*z^2)*H[0, -1, z])/z)*H[0, 1, -1, -1, z] + (-16384*(1 + z) + (8192*(-6 + 10*z + z^2)*H[-1, z])/z + (-16384*(1 + z) - 32768*(-2 + z)*H[-1, z])*H[0, z] + 8192*(-2 + z)*H[0, z]^2)*
   H[0, 1, -1, 1, z] + (-16384*(1 + z) + (8192*(-6 + 10*z + z^2)*H[-1, z])/z + (-16384*(1 + z) - 32768*(-2 + z)*H[-1, z])*H[0, z] + 8192*(-2 + z)*H[0, z]^2)*H[0, 1, 1, -1, z] + 
  ((-2048*(-24 + 632*z + 467*z^2 + 5*z^3))/(27*z) + 32768*(1 + z)*H[-1, z] + ((-2048*(80 + 69*z + 21*z^2))/(9*z) - 32768*(-2 + z)*H[-1, z])*H[0, z] - (4096*(-5 - 2*z + z^2)*H[0, z]^2)/z + 
    (24576*(-1 + z)^2*H[0, z]*H[1, z])/z + (8192*(2 - 6*z + 3*z^2)*H[0, 1, z])/z)*H[0, 1, 1, 1, z] + 
  z2*((256*(-528 - 9854*z - 12223*z^2 + 384*z^3))/(81*z) + (128*(-1322 + 3003*z + 7872*z^2 + 232*z^3)*H[-1, z])/(27*z) - (1024*(6 + 369*z - 288*z^2 + 20*z^3)*H[-1, z]^2)/(9*z) + 
    (2048*(14 - 18*z + 3*z^2)*H[-1, z]^3)/z + (20480*H[-1, z]^4)/z + ((-256*(582 - 18231*z + 14125*z^2 + 284*z^3))/(81*(-1 + z)) + (4096*(6 + 342*z - 315*z^2 + 20*z^3)*H[-1, z])/(27*z) - 
      (1024*(62 - 82*z + 11*z^2)*H[-1, z]^2)/z - (188416*H[-1, z]^3)/(3*z))*H[0, z] + ((-256*(-2717 + 5550*z - 2685*z^2 + 140*z^3))/(27*(-1 + z)) + (1024*(78 - 106*z + 11*z^2)*H[-1, z])/(3*z) + 
      (40960*H[-1, z]^2)/z)*H[0, z]^2 + ((-1024*(-145 + 23*z))/27 - (8192*H[-1, z])/z)*H[0, z]^3 + (128*(-2 + z)*H[0, z]^4)/3 + 
    ((256*(-319 + 13320*z - 10473*z^2 + 64*z^3))/(81*z) + (2048*(24 - 116*z + 57*z^2 - 78*z^3 + 5*z^4)*H[0, z])/(27*(-1 + z)*z) + (2048*(-1 + z)*(9 + 4*z)*H[0, z]^2)/(3*z) + 
      (20480*(-1 + z)^2*H[0, z]^3)/(9*z))*H[1, z] + ((-1024*(-1 + z)*(24 - 68*z + 5*z^2))/(27*z) + (2048*(-1 + z)*(3 + 2*z)*H[0, z])/z + (22528*(-1 + z)^2*H[0, z]^2)/(3*z))*H[1, z]^2 + 
    ((-4096*(-1 + z))/(3*z) + (16384*(-1 + z)^2*H[0, z])/(3*z))*H[1, z]^3 - (2048*(-1 + z)^2*H[1, z]^4)/(3*z) + 
    z3*((-512*(911 + 86*z))/9 + (163840*H[-1, z])/z + (2560*(-2 + z)*H[0, z])/3 - (90112*(-1 + z)^2*H[1, z])/(3*z)) + 
    ((128*(-576 + 8952*z - 4809*z^2 + 320*z^3))/(27*z) + (4096*(10 - 14*z + z^2)*H[-1, z])/z + (65536*H[-1, z]^2)/z + ((2048*(-194 - 48*z + 15*z^2))/(9*z) + (24576*H[-1, z])/z)*H[0, z] + 
      (4096*(18 - 14*z + 7*z^2)*H[0, z]^2)/(3*z))*H[0, -1, z] + (4096*(13 - 4*z + 2*z^2)*H[0, -1, z]^2)/z + 
    ((-256*(-128 - 801*z - 3237*z^2 + 80*z^3))/(27*z) - 16384*(1 + z)*H[-1, z] + (24576*H[-1, z]^2)/z + (1024*(98 + 27*z + 45*z^2)*H[0, z])/(9*z) + (2048*(-10 - 6*z + 3*z^2)*H[0, z]^2)/(3*z) + 
      ((-16384*(-1 + z))/z - (40960*(-1 + z)^2*H[0, z])/(3*z))*H[1, z] - (16384*(-1 + z)^2*H[1, z]^2)/z)*H[0, 1, z] - (4096*(-1 - 10*z + 5*z^2)*H[0, 1, z]^2)/(3*z) + 
    ((-4096*(-23 - 48*z + 6*z^2))/(3*z) - (131072*H[-1, z])/z - (8192*(26 - 10*z + 5*z^2)*H[0, z])/z)*H[0, -1, -1, z] + (16384*(1 + z) - (49152*H[-1, z])/z)*H[0, -1, 1, z] + 
    ((256*(1232 + 1926*z + 315*z^2))/(9*z) - (131072*H[-1, z])/z - (4096*(36 - 26*z + 13*z^2)*H[0, z])/(3*z))*H[0, 0, -1, z] + 
    ((256*(-352 - 404*z + 133*z^2))/(9*z) - (40960*H[-1, z])/z - (1024*(-40 - 102*z + 51*z^2)*H[0, z])/(3*z) + (32768*(-1 + z)^2*H[1, z])/(3*z))*H[0, 0, 1, z] + 
    (16384*(1 + z) - (49152*H[-1, z])/z)*H[0, 1, -1, z] + ((-1024*(170 - 201*z + 129*z^2))/(9*z) + (4096*(-2 - 26*z + 13*z^2)*H[0, z])/(3*z) + (24576*(-1 + z)^2*H[1, z])/z)*H[0, 1, 1, z] + 
    (16384*(23 - 6*z + 3*z^2)*H[0, -1, -1, -1, z])/z + (49152*H[0, -1, -1, 1, z])/z + (8192*(5 - 4*z + 2*z^2)*H[0, -1, 0, 1, z])/z + (49152*H[0, -1, 1, -1, z])/z + 
    (8192*(26 - 6*z + 3*z^2)*H[0, 0, -1, -1, z])/z + (40960*H[0, 0, -1, 1, z])/z - (3072*(-16 - 2*z + z^2)*H[0, 0, 0, -1, z])/z + (512*(-80 - 314*z + 157*z^2)*H[0, 0, 0, 1, z])/(3*z) + 
    (40960*H[0, 0, 1, -1, z])/z - (1024*(-8 - 34*z + 17*z^2)*H[0, 0, 1, 1, z])/(3*z) + (49152*H[0, 1, -1, -1, z])/z - (8192*(1 - 4*z + 2*z^2)*H[0, 1, 1, 1, z])/z) + 
  ((8192*(18 - 22*z + 5*z^2))/z + 32768*(-2 + z)*H[0, z])*H[0, -1, -1, -1, -1, z] + ((16384*(6 - 8*z + z^2))/z + 32768*(-2 + z)*H[0, z])*H[0, -1, -1, -1, 1, z] + 
  (1024*(-76 - 42*z + 21*z^2)*H[0, -1, -1, 0, 1, z])/(3*z) + ((16384*(6 - 8*z + z^2))/z + 32768*(-2 + z)*H[0, z])*H[0, -1, -1, 1, -1, z] + 
  ((-8192*(-6 + 10*z + z^2))/z + 32768*(-2 + z)*H[0, z])*H[0, -1, -1, 1, 1, z] - (4096*(-88 - 30*z + 15*z^2)*H[0, -1, 0, -1, -1, z])/(3*z) + (8192*(2 - 2*z + z^2)*H[0, -1, 0, -1, 1, z])/z + 
  (8192*(2 - 2*z + z^2)*H[0, -1, 0, 1, -1, z])/z + (20480*(2 - 2*z + z^2)*H[0, -1, 0, 1, 1, z])/z + ((16384*(6 - 8*z + z^2))/z + 32768*(-2 + z)*H[0, z])*H[0, -1, 1, -1, -1, z] + 
  ((-8192*(-6 + 10*z + z^2))/z + 32768*(-2 + z)*H[0, z])*H[0, -1, 1, -1, 1, z] + ((-8192*(-6 + 10*z + z^2))/z + 32768*(-2 + z)*H[0, z])*H[0, -1, 1, 1, -1, z] + 
  (-32768*(1 + z) + 32768*(-2 + z)*H[0, z])*H[0, -1, 1, 1, 1, z] - (4096*(-182 - 54*z + 27*z^2)*H[0, 0, -1, -1, -1, z])/(3*z) + (20480*(2 - 2*z + z^2)*H[0, 0, -1, -1, 1, z])/z + 
  ((1024*(94 - 660*z + 93*z^2))/(9*z) + (47104*(-2 + z)*H[0, z])/3)*H[0, 0, -1, 0, -1, z] + ((1024*(-80 - 480*z + 3*z^2))/(9*z) + (47104*(-2 + z)*H[0, z])/3)*H[0, 0, -1, 0, 1, z] + 
  (20480*(2 - 2*z + z^2)*H[0, 0, -1, 1, -1, z])/z + (20480*(2 - 2*z + z^2)*H[0, 0, -1, 1, 1, z])/z + ((1024*(-110 - 408*z + 39*z^2))/(3*z) + 30720*(-2 + z)*H[0, z])*H[0, 0, 0, -1, -1, z] + 
  ((512*(-20 - 666*z + 189*z^2))/(3*z) + 16384*(-2 + z)*H[0, z])*H[0, 0, 0, -1, 1, z] + ((-512*(-40 + 202*z + 643*z^2))/(9*z) + (57344*(-2 + z)*H[0, z])/3)*H[0, 0, 0, 0, -1, z] + 
  ((-512*(16 - 1054*z + 263*z^2))/(9*z) + (512*(-32 - 86*z + 43*z^2)*H[0, z])/(3*z) + (24576*(-1 + z)^2*H[1, z])/z)*H[0, 0, 0, 0, 1, z] + 
  ((512*(-20 - 666*z + 189*z^2))/(3*z) + 16384*(-2 + z)*H[0, z])*H[0, 0, 0, 1, -1, z] + ((256*(24 - 244*z + 1631*z^2))/(3*z) - (512*(-112 - 650*z + 325*z^2)*H[0, z])/(3*z) + (73728*(-1 + z)^2*H[1, z])/z)*
   H[0, 0, 0, 1, 1, z] + (20480*(2 - 2*z + z^2)*H[0, 0, 1, -1, -1, z])/z + (20480*(2 - 2*z + z^2)*H[0, 0, 1, -1, 1, z])/z + 
  ((512*(100 - 882*z + 153*z^2))/(9*z) + (32768*(-2 + z)*H[0, z])/3)*H[0, 0, 1, 0, -1, z] + 
  ((256*(232 + 344*z + 1511*z^2))/(9*z) - (2048*(8 - 46*z + 23*z^2)*H[0, z])/(3*z) + (24576*(-1 + z)^2*H[1, z])/z)*H[0, 0, 1, 0, 1, z] + (20480*(2 - 2*z + z^2)*H[0, 0, 1, 1, -1, z])/z + 
  ((-2048*(278 - 381*z + 273*z^2))/(9*z) + (2048*(132 - 238*z + 119*z^2)*H[0, z])/(3*z) + (98304*(-1 + z)^2*H[1, z])/z)*H[0, 0, 1, 1, 1, z] + 
  ((16384*(6 - 8*z + z^2))/z + 32768*(-2 + z)*H[0, z])*H[0, 1, -1, -1, -1, z] + ((-8192*(-6 + 10*z + z^2))/z + 32768*(-2 + z)*H[0, z])*H[0, 1, -1, -1, 1, z] + 
  ((-8192*(-6 + 10*z + z^2))/z + 32768*(-2 + z)*H[0, z])*H[0, 1, -1, 1, -1, z] + (-32768*(1 + z) + 32768*(-2 + z)*H[0, z])*H[0, 1, -1, 1, 1, z] + 
  ((-1024*(242 - 201*z + 57*z^2))/(9*z) + (4096*(32 - 22*z + 11*z^2)*H[0, z])/(3*z) + (49152*(-1 + z)^2*H[1, z])/z)*H[0, 1, 0, 1, 1, z] + 
  ((-8192*(-6 + 10*z + z^2))/z + 32768*(-2 + z)*H[0, z])*H[0, 1, 1, -1, -1, z] + (-32768*(1 + z) + 32768*(-2 + z)*H[0, z])*H[0, 1, 1, -1, 1, z] + 
  (-32768*(1 + z) + 32768*(-2 + z)*H[0, z])*H[0, 1, 1, 1, -1, z] + ((8192*(-1 + z)*(-1 + 2*z))/z - 40960*(-2 + z)*H[0, z])*H[0, 1, 1, 1, 1, z] + (393216*H[-1, -1, -1, -1, -1, 0, z])/z + 
  (16384*H[-1, -1, -1, -1, 0, 0, z])/z - (294912*H[-1, -1, -1, -1, 0, 1, z])/z - (8192*(65 - 24*z + 12*z^2)*H[-1, -1, -1, 0, 0, 0, z])/z - (16384*(37 - 16*z + 8*z^2)*H[-1, -1, -1, 0, 0, 1, z])/z - 
  (16384*(21 - 8*z + 4*z^2)*H[-1, -1, -1, 0, 1, 0, z])/z + (196608*H[-1, -1, -1, 0, 1, 1, z])/z - (8192*(29 - 12*z + 6*z^2)*H[-1, -1, 0, -1, 0, 0, z])/z - 
  (32768*(9 - 4*z + 2*z^2)*H[-1, -1, 0, -1, 0, 1, z])/z - (16384*(9 - 4*z + 2*z^2)*H[-1, -1, 0, -1, 1, 0, z])/z - (8192*(15 - 4*z + 2*z^2)*H[-1, -1, 0, 0, -1, 0, z])/z + 
  (8192*(93 - 26*z + 13*z^2)*H[-1, -1, 0, 0, 0, 0, z])/(3*z) - (16384*(8 - 6*z + 3*z^2)*H[-1, -1, 0, 0, 0, 1, z])/z - (8192*(11 - 8*z + 4*z^2)*H[-1, -1, 0, 0, 1, 0, z])/z - 
  (16384*(11 - 8*z + 4*z^2)*H[-1, -1, 0, 0, 1, 1, z])/z - (16384*(9 - 4*z + 2*z^2)*H[-1, -1, 0, 1, -1, 0, z])/z - (16384*(-1 + z)^2*H[-1, -1, 0, 1, 0, 0, z])/z - 
  (16384*(3 - 4*z + 2*z^2)*H[-1, -1, 0, 1, 0, 1, z])/z - (16384*(3 - 4*z + 2*z^2)*H[-1, -1, 0, 1, 1, 0, z])/z - (98304*H[-1, -1, 0, 1, 1, 1, z])/z + 
  (2048*(96 - 26*z + 13*z^2)*H[-1, 0, -1, 0, 0, 0, z])/(3*z) - (8192*(17 - 8*z + 4*z^2)*H[-1, 0, -1, 0, 0, 1, z])/z - (16384*(3 - 2*z + z^2)*H[-1, 0, -1, 0, 1, 0, z])/z - 
  (32768*(3 - 2*z + z^2)*H[-1, 0, -1, 0, 1, 1, z])/z - (16384*(3 - 2*z + z^2)*H[-1, 0, 0, -1, 0, 1, z])/z - (5120*(-8 - 50*z + 25*z^2)*H[-1, 0, 0, 0, 0, 0, z])/(3*z) - 
  (8192*(-15 - 22*z + 11*z^2)*H[-1, 0, 0, 0, 0, 1, z])/(3*z) - (2048*(-20 - 6*z + 3*z^2)*H[-1, 0, 0, 0, 1, 0, z])/z + (16384*(5 - 6*z + 3*z^2)*H[-1, 0, 0, 0, 1, 1, z])/z - 
  (4096*(-10 - 6*z + 3*z^2)*H[-1, 0, 0, 1, 0, 0, z])/(3*z) + (8192*(5 - 8*z + 4*z^2)*H[-1, 0, 0, 1, 0, 1, z])/z + (8192*(5 - 8*z + 4*z^2)*H[-1, 0, 0, 1, 1, 0, z])/z + 
  (16384*(5 - 8*z + 4*z^2)*H[-1, 0, 0, 1, 1, 1, z])/z - (22528*(-2 + z)*H[-1, 0, 1, 0, 0, 0, z])/3 + 16384*(-2 + z)*H[-1, 0, 1, 0, 0, 1, z] + 16384*(-2 + z)*H[-1, 0, 1, 0, 1, 0, z] + 
  32768*(-2 + z)*H[-1, 0, 1, 0, 1, 1, z] + 16384*(-2 + z)*H[-1, 0, 1, 1, 0, 0, z] + 32768*(-2 + z)*H[-1, 0, 1, 1, 0, 1, z] + 32768*(-2 + z)*H[-1, 0, 1, 1, 1, 0, z] + 
  (512*(32 - 34*z + 17*z^2)*H[0, 0, 0, 0, 0, 1, z])/(3*z) + (2048*(-28 - 134*z + 67*z^2)*H[0, 0, 0, 0, 1, 1, z])/(3*z) + (512*(32 - 118*z + 59*z^2)*H[0, 0, 0, 1, 0, 1, z])/(3*z) - 
  (26624*(4 - 6*z + 3*z^2)*H[0, 0, 0, 1, 1, 1, z])/z - (2048*(76 - 54*z + 27*z^2)*H[0, 0, 1, 0, 1, 1, z])/(3*z) - (1024*(8 - 62*z + 31*z^2)*H[0, 0, 1, 1, 0, 1, z])/(3*z) + 
  (16384*(2 - 6*z + 3*z^2)*H[0, 0, 1, 1, 1, 1, z])/z + (8192*H[0, 1, 0, 1, 1, 1, z])/z - (16384*(-1 + z)^2*H[0, 1, 1, 1, 1, 1, z])/z};

